A Survey on Self-Supervised Representation Learning

Learning meaningful representations is at the heart of many tasks in the field of modern machine learning. Recently, a lot of methods were introduced that allow learning of image representations without supervision. These representations can then be used in downstream tasks like classification or object detection. The quality of these representations is close to supervised learning, while no labeled images are needed. This survey paper provides a comprehensive review of these methods in a unified notation, points out similarities and differences of these methods, and proposes a taxonomy which sets these methods in relation to each other. Furthermore, our survey summarizes the most-recent experimental results reported in the literature in form of a meta-study. Our survey is intended as a starting point for researchers and practitioners who want to dive into the field of representation learning.

==> figures/jigsaw/jigsaw.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3cae18ba",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import skimage\n",
    "import skimage.color \n",
    "from skimage.draw import *\n",
    "img = plt.imread('puffin.jpg')/255.\n",
    "img = skimage.transform.resize(img, (400, 400))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "82911f70",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.imsave('puffin-rotated.jpg', np.rot90(img))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "81ffe0f0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQEAAAD8CAYAAAB3lxGOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOz9acxlSZrfh/0iznK3d8s398qstau6p7tn6R71zHCGQ3LGNM3FBAb8QFkyIMsyYfmDBcGAAZPWB9uwQIAfbBkGDBimLcEyYFmkbdEcCrS4yUNyqFl61p5eq6uqs5bcM9/93nu2iPCH2M+9md1dzaZywIpC5XvvuefEieV5/s8STzwhjDF8Uj4pn5R/eYv8r7sBn5RPyiflv97yCQh8Uj4p/5KXT0Dgk/JJ+Ze8fAICn5RPyr/k5RMQ+KR8Uv4lL5+AwCflk/IvefmhgYAQ4s8IIb4lhHhHCPFXfljv+aR8Uj4pP1gRP4w4ASFEAbwN/CngI+DLwL9ujPn6P/eXfVI+KZ+UH6j8sDSBnwbeMca8Z4zpgP8U+KUf0rs+KZ+UT8oPUMofUr23gA+T7x8BP/Osmxc7e+bS5Wvfc+UCyPQXIewfk9zwzJI++dwbX7iynJ5hhP7+HjLZn+/voY9d/Az98MZ33u4gdfE932/yf7578TT1/TbsByihZT+kKN57H773xBhzdXz9hwUC28ZuxLfi3wb+bYCDw6v8G3/1f8adG99kg4+TmgQiAsCWG7KXfh+zJ0iARYhwdbM+gzFbiCP7YmIDRTqx8d6NprlHhLDzf2l5hTcefD4bMC0Uv/wz/xf+xFf/QvJez+EiPgx4E8/SvAnsaDD2Fnct+5t8js2NLTAmGRpEUqf9R4h4v8C2RyQ4kEGvZ7CU0Ubz6fuwAfjG8NVP/RpvffBFrh+97CvcMibpC237jfYX876Gm/zcCD/3wlUtslckHQnN3sAXX5cbgzCegXjjXGXjPqoom6eNYuILwnfHI2bcYMP/4t/977y/rZYfFgh8BLycfL8N3MuaZMxfB/46wO1X3zTv3/wm0kiunt5iGweL8dVkVsZDZPKpiRNKnINIxn4izYgaI4Ea9x+ASEFAxHcJAQbtJl4k7TMbdaZtG1/VKH77U7/CGw9+lDExVMOESxdXszZHMhD2W8oDZpPYPdEZYxzzu1rc5ziahqS68D0d2pyxY1/FeP4yZhfxr2cwnl3GAGCA2Xo3mRFY1xf85z//H7K3uvScmja1gTFjjenruwuV5GIKKGL0W9oCs3Fl6/UtTz7jSj4p5/MT/vw//reYdIvYmO+iWfywQODLwFtCiNeBu8C/Bvx3n/+I4OrJbV56+npySQTmT+X9mJVMIpLSoclrj0ToEVQISapfCOmlUKwkkkuUcts1BwsCFmAEIDOpbyXpyGzJin2HForff+2fOVCJE5hJImOydpkAVXnHzYj5w8/mGUSXit0xAIRn82u+PdqYCE2jDgoPiomVIIxttwCMEOPKk88i+7btFiUGrh+9zJ/43b+wwbwmrSeVqNln949wLRJypBEkY+M1rg0tYAwC9kMujkyck3R8M0lvnvFs8rtJIdDXbMfwH3/pb6GlJgy0b9BzkPaHAgLGmEEI8e8Afw8ogP/IGPO15z4zGgYrWNKOuCLGcn80ufG2+HNSL0mNqaIsyOfRv1ukjDQS7sLpE1lbko+p+eKZWPjPqcR2FZrQErFVgvt+mfQ544HAP5vWnTN7qnrGkc3BIZeRUfoHLSEwqwEBUki00a5uB48BlQ1CCMfsMox1HPnvxS9tkv4kI2xymslHJWoeQUNyRWAZOEKWr9TTgUiAfFS9G6PxpfRaURaAQSmdjGfUJ/Mx3NBvCYOd/CQyaS6sohlenbQ7rYPx12drAz8sTQBjzN8F/u73+RQYSzhFIdFuIN0vsYi025sA4JkuUULtp2ycPImMf4gvCSbDxjyleklKfjnjh3anF5L2xWsRAIQQ4ZUmQyY3Dsb/5lX5/B7jGWss+fGgEJ/zIBFNgnBX1uDoRzAYY6WMxUiDRhMqzMbJN9SxgdAYE5lepHSNyfwNY8bfLF5qZxCWgV6AdpE/428ITJNpDs8RlxtN2Bgl+6+2Y7Sx9G6ME2B5W0ekQbiYURQOuPJWeloIQiNRuISwYJzC37PKDw0Evu9i4v8Cg1HPIC4TOxzlp72QaJsZxorsfs/ekdnGJSOKEXEKp7pmUiC8aKS6OqmTEqYv2tdFTgQZy28ltJGdP5bezzEBDJpUy9j61wOFl14mPhtAxA+AwdZp3KiGsTAB5Cywecnv/nUTKDBOqhk3jCLT3PLJz2c7AIGJomAz5sWQ0gVsCgKR/g1PpROcXNsoiU7pzCGlVPJuf086Z25ss7kV2TNjwbSBr+n7/XgbQfDE+svCIJDPANJYXhgQ8ASWOquC2pPoP565NwcmAQPvS3CSzU5yqprlgLEVYp3alb0huy/WFpRrg7OHMzHnW7UxGSZWEyXbVuITESRJxif8TsIAYymaMO5G/VEybrTLAwBeA3Bv2/Bmp88LIF/CFEJYlVUDQgPSAWkKACYSvUkYLoCnJ+5ntdW90wSYiX6JQDsOLNz35HXBP5GBbPgxftkEmZQa4+2bZsqobi/FSP8m2kneuREwjn7zNwj7vG+RdNdNcsuzygsDAraYLZ82eRRAOqkT7T+H+iIdXK9mmvxh4y85FsvEbwSgbRCaMVtkrdg6P8EZlT2rF8k6RqBZx2gZs5lACMG772v0TOOl7kjq+P5kl0J7dEIkIvgbsnkwsXHbncwikfrGYa4JjlAT7Bd/vwWCAMzp70Ga5WPl2+SlXapXhD4k4BEkuXP0GRNXIvLu5eOagaIHlMDDOmFukdjiOtMWDWNuM+GXTZoS4d9sakJ//OdxrVvoLqs29Rt4mtg6ecALBAIi+Td+TMV/nMD0a0DBUR9FAACv1qaqpsN9bYkkYYWA5BsCcxyJFFS75E5HMVYLMdbrPe6l47SoxPrWRrY0gNE63mEIHl+dvtMRasqcVkvw0tgRSWDQ2Pbcu5zpyM5eNxmO2V8kdhk0fyZ37o8kZkb4IoxvqHmk0ufe11iF7YbxHcz8FHEeRqLDVRc1rOj4C0xk0jFKvOqpNuhvy9rlaUpn/RtLeBGAJnnXFoYUG9/y/ngfzOZT6VhHjQAhM0v1eeUFAgGnxieOMf9LnDSx0SuRPA9kQiR6YS0xZBPpJxmnXgdi8VLPj2BCdMmg2/nwLBnBSiTv809EUyA+m9qwoW+AEQq0Bq2cnLHEoLXCGIM2ibod7HMR+hI7nwu8yLZjxsnvyUfV3ufB1NJh7FgGBSLXaoRzvI4xJnw1Gg+ZOWmn70wg28TfvIMymCjeGhj1x2JuetUkiLWNGc2I2U24d9OM8veb7MoG7EsB6A0tKso4k41D1H1SEEjpfgza4Gyt5Bk39iI61p8HBi8ECNgBEeH/3FMMligE+RxH3UGYLWTkGG2reuXJJXPUJMNnDMFZ5aSifTZZ0vL+iyB1RVDDbH3WIeavB++u8YSpk3ZEIDDO264DCDjZKR3rmtiRnPxMVk9+kxjdb5LreS1jxrAqvZ+DfIyjrEuXqHy/ff2CMH8QmDuX+rFdQfswvi7bBq21HzxnLmm3UhGZ34wJ3sTeBSfshhD2LBhpKr/PEJksf87kNxJFAKGvod2Z5jRmeGF9GIk3P+gUIhmLLULQmNj+0Q9ZF8exG2l5IUAAEmSU9oNIpEiYoPEAJLQeEF8IovWW2/wptvpnoq4ovIgO4CE2CNXbnyIDgOCA9JJEyEQuOyYSYVrjsloCArEGjcagtHVu+X5o5yfQehwPmfQqCR/OtIIUKNyfzMrcxhiZoPT9iYAXtaa0PRtyMPl/i38mFVwbYEScF7zE1dEpmvhN/OfYPccYWRcTKZAJlDySIG1Frv3lzG7/T8DBjOlTxxWPQLuRBtJbg7BIq0/vFfl0CASykBht6SICu6PfbP6JAugZ5YUBgTBWjhfjOAgHCQ4x3e1pJ6PiEKVtziJmFGQz0q58zcbX7Ng3IRSEjs4gN8ie2IIyZxyvG5NNmvbggGRMUEF6OSeacsSjPGGHfvsJ9h6MHAoiMcZe423W+LZ8sJPnvFTydC88/pmAK/F2N1QiG++oNWXtEYSKgmaWCamkcpFodSIyf+DvzH5PfA8J8Uew8TCuo0CJg+7qThk0FRsp+KcMnwKD77D9viGJM0zwS5G+x5HIE90j0HogniS6NT7und8psCbmikgrNfCHZ4nQM5L9TyZSE8g6GkHcb1DJnX7GP2CiRICEBtLlqHExXvp6P7t32HkmTqWu2QB/AejkPmNAO3XatkQlLRGR4Igqt/9PZ2qm9QX46yJ5YZzvhOk2pn30XUQtJ9BaArOZRA9oNtp7Ea4JNwf2PWFJEC/h3Hh7pk6qjGvbfkxFnJtgguVS2UvW1Ib27fXOTOMYxT+TDQ3E9orkPWH8/ZcUCEwCcAm8h+++P+GfAAuC2PdIdh4AUuqJv+dqf05hvklax4hE63xMhWI0b3xrNmkilhcDBARubd+Fl6Zg6G8AgjgfMd946SWyWQoAXkqMQlUDzZls4NPpNhkhEtUtk78hXUQyxnnyjVedR3yakngi3U1Yp4vgkO8b8ETvJOgWYsr+hkEc3yPis5kkdwwmovbknw6x/qHSVFoS5keMLluaT7UgD9J2YFIfgskm0+TNHvUtYTMCr4k0RNkDUZSc8XEPUHnN8U3pOxJ+T6ZHJBMjkhBQD6rjv6G1SX/j9whu8cV+jmMjx+wc5iOAWQTebMn3GXIPXhQQcCXqAonDTKQddTdGsR6eRNjYAefSC5tSvFwzCbOkbqzAtp5T8xeEksfdu8k24O3C1ArzwBEnhYyhchnvJJj/FgVhrMkQbF6zVTr5YRDk5qUBIQPhRqKNzOjHJoJkwJac6cONMdIPA5G4IQ0Ljr+kUipllGdRpbFjOpKEeZh1/lv4EzTIVHSkYLWteBDMTbjAt6GP7kvKs36UkrbmjO/nVY66s42VY+/DdISOj7rrVyTcZGUCMwyJCGEX3rn6rPJCgYAnGJMMuL0aOSing4RAAmNvkXj+7jHRkk5HZAyDtc9lkMZ+WWrciPGT8fomjOBALSe18RJTdOqMkocE7UMnhGGyf70WlTFH5OikRMZIe+Alijenomrt7vG2WFBpvFS3oCATFVyE37MBI/pF/C8CxtKfWEccVxHbNWLqwPpCuPrT8RHJXfkzEEHVe5ty3c6+c0PTCmPsQDGV9CKpLwXj0AuRXBEJumXwk01jOiruJfaP1wSNZXjt3yBkFAgOygv57M1aLxgI+GJGQzL+NQfIeD1OuHDagB9iafLnDWTqUnififHWesSMuR95/E4vUDz5mGSikzsC07uWGTdNwsXgi4Sx0zYndXjGjJqicTEWiXQPQGoCDnipJqTVDjLPsv3JvSK+2NYmXbucNzyomv65uGCbRebhGUgHqs7NrhRHxnJYELb2hnq8aMP11/2Vrk0jO2TT/ZP+PtZOIlP7fQD5M+7bhgkQRyl9WQZhiZCKV/31kSSPrR+9OwdH14BsPOMbxnRHsqdhs7yQILBN2qf69ObEmoCc2bNjcZxJxNzx5BkSCF7mjeQsqU4fmNz/FFf+A8NlSJ5oEv4HEyHF/uTXlD1YpBWIpIku9JaRz8AzVKxwYyiE71/QapLlo411+1yiZeq2iMaC/S6TQCI3fsF8KGLzApgkrzSE1ZEAGA6wLNqluw+F+18inXQTQob/85KafbH/AWhNChwyGcLITGEcEo98qDsDnme9T4zojtGEpZTojVnX9Q0RFZqeaJR+Q51rtciBKtManlFeGBDYCtgB1dy/Ih2EhM+29s8Okkkkr7virseY8zglBpOqq/mfUOcYcTJsSAJBPKLHJexnr0kTro2kYWjxeHwMdjOOJYOoKIy3nKb/OgIRbrXBuL6aZCwTJ5Q1zTRh338AYSeNESNpmDKhdpIqdjb2N5pB6Yh4O3Y8FhY44pYYAQEIglbg+xZGSyR+hFRCxw+RN1MJOropSxSTS+H4PZkdMR51wUgVI9cnhTOjEm0sxKFszHwYp1SAWPCL93owyJ8YS7RYXhgQgIi2fmCjPymZLjHaD2jSoUrVeoiqt7snSPqcAWNYaqqQ5eqXyf6NL4kMb1kg2mXEYJaM1LzEser7ptQW8U8WjGN8hyNBing91hC5Lt2dJ4S0Y5Xsdc+kTnjMXRV+gcnXKTzdI4RACjBK064uWF+cYpSh6zqkgEIWICWzxS71bEZRTZBFFfptm5WAj++ryHpL3FERx8YCj3SagO+b1RikkMR5DYhFuopj/Bx4IEvnPZt2/0UmJo7POBSZPNabQ39avAMvBcE0gC+LPYjElfdd+LkZldQECitsbi1G+MXuSHfbygsFApuOt/BDRO5tam5Y37efhR8sr9ZnE+QZaxRrj5tSd0uYF0elkTTT2XMBJCLWHvWIqF945PaTFNQ+418RJX54xWgM0jXkDCwzqTWSPIn0MSaXPmG7bYaacRw8gERvt7PBpUB1LadHj3l6/yNOnzyiXa8pihJloJCCQSmklJSFZLZYsHfpKrPdfarZnJ39A4pqgpBlYEI7xEmEghGJrzCXsl7iSyGwx1sYpJDON1BEz/kYCJKep3MepXx+OZfoaRUimwtIxpg49xt7FtL3GpIVmbSmUdhxoNHYj7StY0DKGjvu1xZw8uWFAYEwZCbKgJzhtmBDSijZ5GPrCNLUfvd//X72dOBSB58dQystwtKie4+RRJAZeboTwZwoFiIRd455jbbr8IAx0moEyVKP1VpMaEvmjMzmNQWaZBx9m1PhkpkJyYaTtL7ET5AgYAAAPXQcP7rHg/ff4/jxQ6qisMwIKDWAlAyDGz9h+3Bxdk6zbhiG71BWJdPZnMlil6svvcZi/4B6MiPmejSx/YFvIvy62XMML5HOByCFTMAx3pePnJPqpLGnOZP4xY+MufzqSAYCWxaZk3gQ+9W/yffBkF5Ji32fp43c9ezbMObh8P4xfoW2yow/nrNC+IOBgBDiDnAOKGAwxnxJCHEI/A3gNeAO8K8aY46fW5GjfC+3A8OFWYkaQtYZEzevBNAYq0wePT1X+iCYZGaNcR7mBGkyUHVMHLYGC+GcYAlKe49yQPgx+DhWTbFHJO8XMnh6M+GOAyRy725OvmlwTLw6Jrls6IiaU9ZGD6ou3NgDQL++4N2v/jbHDx9QSkldFPZeWVBUYIxCG21XHhCURUHXdwwD9IPCGE0/DKxXK4ZHjzk/OmIyn3P91iscXr1JOdsFKd3qjG9hNm14Ro1aib/mfSNjZonMl0rjkSxNbs+V5uBr8PemExPmOargfqnUD6mnSWHGkzreZREByNcYJkP4lZlxa7dxdQJ5gVa3SM9R+eehCfyiMeZJ8v2vAP/IGPPX3BmEfwX4y8+vItrONizWJ4PYjDX3Q6TjzvuIwl5tzyZBeN0rILVJJs9gAjGlIJHTkg+vdVa/AyaH3ZkchiRKMJn7iGVxOc04hLZSUwSnHUIEezd4rYUO7/Mj5okrkvemekl23ZsGvhVm9Lsv2lcDGE4f3+fDb3+do0cPmVQlfd9TVRVlWbBatwhpR0FpjVIGISWrpqEoJHVVMwyKtm1t7IUQNF2H0YpF37G+WLI6fko12+HwpZdZ7B0QtDBcGLbwgxf7Ff0FAVHxS6TR/DPIwNYpGAdqiFOcdl/EN8W6I2OJiEpOaIn8mVFd6ezImC4ruUGELEuhJQYLiu4eb0Imon5Dlwk1is3ePQ8HfhjmwC8Bv+A+/8fAr/BdQQC8bPLEnblR0oH0aGu/5BIxBT2nNUS1PDIhgAiTKMI9XmOIXuZstT+bUIhagpdAwe72zihh8P6KZJHL9YO47Tj00TZSCIGU7nQdk2yCSWAn6VAYu7zfGRKGfkdzwQJaiBUwoZeh78LAk7t3ePerv8vq4oKyLBkGxaAUg7btHJSipEApjVIqqOjTyYy9vR3msxmzWU1ZSvpe0TYDT46OWC4vWF2cI6SkKgVdd4/1xQm7h9c4vHGb6WIXAdYBmYxbZIEx1KUkH+9Ih10kY+JpKg1Ey/g+hVaRV5WH+Zpgdpr03nQ8PZBEYg43ZfOfSo2sLeQX/TNblv3CiHic8hr2NsXBlR8UBAzw94XlqP+TO1DkujHmPoAx5r4Q4ns7X8xgmdrkg++ld9jmG/mTmGNgtJ01TMLmS4LQT0u2ljqSGOG39MXxnVkiRyEJRqGfBC/Bks++Wq/zxGU54zJvReef384npIsCE2PXo4nPh6uphI/wY9i2ozBhgnSZSmuePviA9772e6xXFxRSUkhJXVWUpaZpW5SGru8wpmRnscutm7d4663XuX79Cnt7O+zuLVjMZwxDx9C2DEqhjeBi2fLR3Qd885vf5ptvf4tHDx+wmC94eP8eZ6ennDx+yKuf+RyLgysgiwy8s7abMBWu2f5DBNrI/L5jFpyrskQbzaDSEOU4xZtcGL+HW1LzbSzdwzQIEpniXhFXnDIAGxvuvt8iX00IP49uFwlaBRNo3P4t5QcFgT9qjLnnGP0fCCG++b0+mB5DdunQHo+WdsIk/4uUUEnGBqtGW/50MfwedZPOh1rFqA4IvoFoAvg3ukF0tn6KsI5XY19SMkt40H52ICFMfH5DqqVvdks8Ir8WPeOMngoXbbsTPvZmUpK+JPbfqKQFTmNJxMfRgw/41u/9Jqvzc6qyRFYWfJTR9H3PMGi6rmU6nfL5z3+en/vZn+H2rWuUFWAMRVFgjKaQ1g3ZNC3HxyesVyvKquLHf/RNfvaP/gz/9J/+Ov/lP/z/0bYNDD1d39J3LfV73+TG62+yuHQDKYtkWTd2fCyg06VYLwzGI+2LUgo9ltbbnHJhzvwqT3xXLi5Sls5XbsJnE5+LdY9XbcjBOBGIoymMbfetSOzYXJw9v/xAIGCMuef+PhJC/C3sacQPhRA3nRZwE3j0jGfDMWQvv/pm0j0/PMYxuMkJ2CFAuraahaKalBDMBtON5Ukim8Ov+RtzXdHHmgfBjpewcchD+K6JzKsxxPBaHEE4cjVOqHhjTpAsmTmQIpdYEdhE+Ba0TSOCVpMHnCTj5cfHJAE9rkVnTx/w7a98mdXynLKy6/tt31NV0DY9bdMhELx8+xV+/o/9LJ///GfY39/FqA6lBgww9D192wCSoiwQUjCbLVguV3zjm29zvlzxU3/kj/Cn/8wvcv3aFf5f/8//jNPTM4xSMFOcnR1z9pXf5vYbn+XGy58CIcO8jM/Zi7MVnWgpU27OpEAHhky4ZvxEcCqnTJn+no7bJiR5IA5XvIDyKu1IMon0vozkE+3SfbBsEDWiGNY9Vhl8ZVtUCVc+NggIIRaANMacu8//LeB/Dfwy8G8Cf839/dvfR63ZkHgNIF9Hjx2Kq38m+Qx2a66TaokjJkYMeE0hGUTy93hw8FpAsB39xDmiCYk3fQyASUDEqXFG+DCToL6k2wQCM1smjuLDttPF+XsyS6VLkDgitCmVUCb5z5eMgVLacOM6dC3vfeMrLM/Pgn3fDwPGwKA0Rhtm0xmf/9xn+eN//I9w8+ZVJtMJVSUx5ZRC9fRdD0YjZUE/KPpW03U9oDGq5533PmLZwac+/ZR6OuEnvvBZhv7P8Q/+/q9w78EDzs/PbF+04qN3vs7u7j7zw2t2+PxSatKPEDchbCLUoD0lc5p2Or2WyWEzYtCgcnp6M9n7vJlqgSIKB0srIWwMz7SZdA7YM25hqvKkFJs/GOfY3TeKsdkUez8EEACuA3/LEW0J/CfGmP9CCPFl4G8KIf4S8AHwF7/3KvMGi/Fl/KTG1d5cnscBtBPhJtCpeXHJxw3RaG0+viOZLm9uMJqocJ9tkwySYNR2QTaBecry5CaADdveE5BJbslhUvguJq2xAOSlZt6zSNueWgRojc+W9PCj9zh78ii8px8G1NCjlKEoKt54/Q1+/ud+mldevs5iMbUxDlrRtQ1FUSGEpJ7UDINEKUMpCrSBYRgwxlC0Z9D3nJyuOD09Z+/gnL29PX7qZ77I1WtX+Pt/7x/z7jvv0nUNuzu7YHrWJw+Y7+1BUYfZChieYCupRujHMGGodBxGj4d6w/Yxk/8COskxIohhzGP6ifSW0qZfHg73BQ01CZJKmD5+3jQevSAJr9vaw/TqeFzy8rFBwBjzHvATW64/Bf7kx643HRAnbdMFjoiAY3VqPB05U4JHens57uFPh3xTYmzGadhvOlG9BOQZf8jnKdSXEGwqaOIthrj0iKOnRPokEYe+hXEJJFaWmwAjCRC0I5E3wBia1Rnvv/0NurZFCJurcRgslV3aP+CLX/wCP/ez/wpXrlzCaOWSaLoIQSGBASntKTxD36OUpuutZiCAmp72o99HnN+l0S13332HS5d2KAvJzs4ut1++yZ/+07/Alw/3+LVf+02atkFgOHp0j/1Lh8jdq2gXT2FwpziZ7X318Q4p4I0t/lTD88DpGVZAiEI1QTNI6XBcZwLYiVDORj/Nq5CMvcjoOL4B15KQkj2JFwirOsn856s7Jq3meYrAixExmPPKhgvLganfYRURMbXpUnYP0j5TJaK6hkkjqHyAR4SCaN/50ZPx3lBVnJDYmrQz6YTbZcIIap6mtvTV1zsipLiSZ+Lf0DMRmCEbHx/WvGUpKX+jwRjFgztvc/L0sT2PQQiU1pRlzaffeouf+yM/xauvvsRkUtK2K7eEKd37JIPSaG3Tpw3DQNf2qEHRD4MNLqLnK7/1G/zGu4qn5hDx8BEnX/tV+s+8QTOdIKWkKApu3b7OlWt/ir39Xf6Lv/ePKAtJVcJcNlw7FPRS8rUKtFFoZyTZmJH0mLR4HqMJfw15YFTK0IJgUop0THy8hN8hmchX481Agq3vl3MtfSWS20+o8TDh2yGC9ify20LLsgzKfhky0SYtSfnVg5HgS7zUY0pLywsBAuAH3bCdXk0AvXDvGPWcFz86XyAzvN3XlAwARjGhCYv67+SSRITmZHemnukgEdxdRnhLNemRicQGSb4Dk9aXayb+xZHY/Z0iEE+qBuYOQLYUL4kEXXPGR3feZr1e2YzGQnJ4eJkvffEn+Mkvfp69vR2UHlive2azqQUKWXpFl0EpKFzknpRorRmUQgDzWjK883s8PNIsxR5Ldc5s5yXuPn7KcPoYfeUKy+UFs+kMU1XUdckf/fmf4fGjx/ze732F87Nz5mLFz35qYP/GlMd1xdGRZVKDPWTDGJIzGTQxcjQFTTPuupOkuTw3TlMMkXrex+QoL0tEYjwI+OVhE8c+i/VPTU/jTNOY9WljVlLfV5xRUkaPAm0bDcdvcdPZ9vLigIAx4f9QsnBJP/hOcpMv2cSKRKIhOWYJSI2/mova+MLkb0o0qZ2dw4hvYUpkmRtHgtI5M+fYnPo34h1j0AjEHJqdE0KqhaRtydTTsT9CuJ13euDRh+/RNmuKokBKwSu3X+anvvQFbr90jVIK1qsVoigoCknf9whjj+Fu1iu0gaIomM6mSClo24Z23bBarejWax7d+xbzd36F/elPUEuoC5hUNSu5T7daY7Sm7TqqskIWBTAwmdb8qT/9ixwfnfH44T3a5WOkuUGtJHtFw2d+rObDM8PTc43WoySsAfzS7roxTnjBpPcmY5eGhHuNLZXhKW0EYZPAb5gh7wB2tBfSLQR60e7bOPwdskif9HpCK2I0nc+U9dvWF5PyAoEAOQh4NCa33cPNwv2SGtpuoHU6+wEAYr3ei58+l9ZvJb4JSB/V63G9OHsxhnWmdQhAaxUnN9hxxJcmxkTwMmSYEVk6Iz0T4WhE8smVTQAYmwYazfnRY44ePuDWSy8xqSccXjrk1Vde4tL+HkJC07YUVYVQhuOjJ/T94FphNTdrBgjKukIKQd/3dG3Per3m5OkTju7eY4dDri3uckPuIKcCYVreulSwc3DI0A8YDW3b2amVgnlRcev2Lf7sn/1F/s7f+v/QdSuaruPiYmBtOm4tVnz68y2/8vuGO8aezmT0JnTaQUqkccJUgdXDoGf6QFKJt/VTRo+jbu9Ol4m96RrBw14WMTTcRI0g5iCM4LwxpWk7SGJXDGHLcGhZ6Ep+/VnlxQABr8+lE+FGN+bhjXZvNkVuMFPNIPf5e3vJPWtyx499bxJfHkY2mYEAvokXYvRz+n1MirnDxuPKWDMhvydb8jGYRHNJCdEk94r0/uT9QWAE2zhcQGnFvfffYTqtuX7lMteuHDKpK+pSUhSSg8PL7OztIqVEa8PNmy+xWi45PV8iixJjoFmv6boWNQwUQlDWsNir+czVKzx6+Iivym/w5OiEh6sL5nrFlRperlZ89vVX2bn5Gh2GfmhBCJRWVEWFkAVFWfG5H/ssTx/d4+63f5tVp2iOOj44Oae/pnhFPuXPHdzh75/u89tGgzbRg5/pY+mIedqI9naA2fA9D0jORzvIoHA1PQTM1xNIxpv+SXVpQhWE37Yd2z22ifM3mHCPcUuaPpTe80IULCR9enZ5MUCAqPDEaSBBcY+cuF9NWI+XJmJuqmCH1OUmmeTwLi8BtIsYdKvwwYUQmS7wnoltSxU3H61oHUUJjIkAQfhoRu9xN1lDku+Z1BL5BAbHnw6/pSQcBsiQZ+dJNIBU0/KA0Fyc8uThPT7/1mtcv3aNxWyKkJpLB/tcu3mTK1ddHEA9YTKtKcsCKaVl0qLGJ7VcN2v6bqBtWi6WF5TVhOl0yltdy2d+9PM8evCQb3/zG3zr7fe4e37Bk2bCy6/8PLcPLlNpxdwYhFDooQcEauho25bFYs4X/5UvcXzv25yeLal357x/fMGd9pRPTw641l7wJy7+gH+oZ8xMz5pqI5lrVoJzMEXTSEHpYzkQxN88rZhksP28xANj/M5OHyuSmCopOji/VXamgSCfxBH9hm6E9kXNIvQm7dvzEIAXCAS8NE8y8OM5yXgtwER/gO+X2tpDO0mFGdlxYXBN+C9OmE1Z7jffeOb3p93pLa+wN0S572uLJlicICHsvndt0YcNNc3zcOjvlpwKyVvCdCf9j/d78yXxGaQgoJ0v3WkBTx8/ZPnSdWazKTu7O8BAPamZTGtkAX3XoPVAUUBZzSirkqIsqaqasrSxAZNpTT/YTUS77T5934dz+K5cu8Lu/h5Xrh3yxpuf4u6H91Aabv3I56mnU6bzGdPphL5taJslzWqJUgNt01DXE3YvHbB3eIXj4zNuHl7jvOn4na8/5tO3bvKZGz/O5OKMT61+l59d/w6/Of0CF3ISncCJCLbTH8QxPkALJCI4FVO/j/8/cP8GCRgRHYLpiVFxUkyyu9V9TtQEPz/5Sm+C5okpk5PDOIAooQMvyNwbJGKTfpPyAoGAH34dvgdxikkGxsnDZLlnw+pxar6tSWf8GDzH3skXONYtOPkkEgnQZAPoJnR8+KUxBp2oAnJk9xtjUEonPfT9Go9B2v/8U7wUpXneUpH/7gnTJJqAtlF/ymia5Sl3vv1N+r7n+OSUru8xGNSg6PqWi/NTVN8xmU6ZzmbIosAYw9B1FFXNdGowE4OUEp8BWSDsvgGtGYxBFgViGJACdvf2mS8WfOrTbyELSVWVVJVkMZ9QVhXTSU1ZiLBbUStD17ZIFPPZnOOTu7xS24xE79w95b86ecSVX3gLPvMF5Nnv8CN3/xnyuuKf7X6JlajtXG14zt14pNuCrSMCq6elNJX7DiIo+HmR2ZJeWJ3ye2BSx7bTBjwy5RqqGdUbqSEmWc3jZVKw2qCQNHTayb5nJxd7QUAgU3ay5RodthVrY9xae+oJ92q7VasiaKbSEnz0XBoHng2c0cGhKCDs+Eung6xuEQjDJ5Ew4TciZiU9NMkn2zpbg9+KHFxJ0kQQSqRTrCoxlXzNcfCy7/5zqgVoYzUAoxWPH3zE8dExBfD06Akf3b3L3t6Crm3o+xYBNLM1dV2zmC+sF95ohl4iZEvfD9Rdg5QlQpQYhN1qPPTW1AqqjaYs7cqCEDWyKGwuwqJgOp2i1cCA1VCklFa7QKILQ1kUGAV1XXHa9i6GQXO26vjKvcd86pVD3vriJYQ4RJkFb97/Misx4bf2vkhHiTcOs0CdUNxnJ83Fxobv+EkkdGYdep4UhIu2jCdnjbf85bpBpGGRsqcXUCJnd5E97zS8hBaNyGsPd400jg1BmZQXAgRC8dwUmMCbzcad5OtQzY2QTjQD/6APiPNslu4rSNx6UbPAJK/2yJ3oZp5OTGTcTJlPch+4lwDG5QFKXYJReqeOyzi5DgS0xugYeBO1EZsgNN0Y5HnMvzfcHbSnqA2kmoDWCjW0PL77AQK7xn//4WP2Dx5w86WXqBwQnZ1dcH5+zs5iQVWUtE3rJkQjZMGk66inMxAlRVFRVDUIu5qg+tZ5wqXbhiwQsqCsK6qydIBgk5IKKTBa4XMplEWFFAW900xsMhJDUXqNStErzZOzNb/xB/e49OYrFAd7FFev0X7wHT738DdZlrt8Y/EZBoooin3xzJoyo/MjCPyS3eiZhBDCng/h6gjq/jYNTsS/G5pbvM8ktBDFRBIy7jHIPRL9ErF9G/CW7ER9XnkhQMBL32DLaK862aHxTizLKpubKaLoS7QEYQN7hVuWMeF3EwZnrID5L/4eTygENS9K2qgd+Oy927A2qoOWYVPdwgNK3gLP7MFp6QknbGJxjC1ifblfwL0zIIQbx6AJaLRRnDx9wN0P77C8WIUdix99dJcnb7zOrZtXGYaWpm2p64p+0KyaFspzVuslhRRIWbJa2QSjsiioJzNmi12m8x3qekqjFEPXotRg/SGyoJ7OKAuJLGR0MLrUYEjJ0HcWMAppNZEB1DBghg5Jy3wxoet71usO0w/0SvPeR0d87ds1+uenFFf2ae/vUZ0f8/kH/5Tzl/f4YHI77BjcSjOAT9qyXVp6E0CHuQobiByDBv9N+jl7hzcrUrke/TVBWCVcHu705kUSoyJCTeMVkDG4bKXwjfJCgIBHvhgx6NVYO0G+Q1HeRxnqJ2gzcYO/0T1rokql3Q1RpbPXrWoepWncOGTbEzbqpLp+6gwKnuIEn4Vta662b45A+CQ232G/e40oAt24znA9GUeT3JJCzv0P36ddtyilQoDQ+fk5b3/7XfZ3d1jMa4ZBo9QajD0F9+LinOl0Sl0VCFFQ1jGVeD1Z0bYdO2pgMpkghUErxTAMbn7crAlDqWsKUQMlRSEwLrDDHyaitbFbko2m71oujh/x9NEHXH/5Co8fnbJcdUyNYRgUy6bjK28/YPHHJGZvTlPP6ZuByemKH63+Cac3/wxH5UEWth3AOdEY4x6RqA/mZURgo0EP2oOvzN8pkq3akavTC2GegtwO5qshJqK1j5bOL6N12pZEW8jqHjXzGeWFAAHwJ/oGdWArhnnJrEViMwn/SyK9E7jIt56nal7CIG6AvaYR0pf5ukd+hHy8U9Rhg07MaGI8lhsT9y+EZciEPsJjwZk0eo1J60zaOFY5kzoFwmYoGuDk6ClqGCxRufsGpbh37z7nn36La1cv0Q8tq+WS7vyM1XrFbDplvVpTVSVlWVFPpy5+QFHVE5q2pW1XVFVp9x4MCqWU1QSKiq7rGQbFZDbF6IGqmmJTqdlzDLquZeh7APq+RfU96+WS06eP6Jole4dv8Wu/+S5dZZhgIzGbduCjBw2vKzCLBV1ZQ7GDpGfn5BGfnf4zvnz4izRywtgM84FeVoLH6YwwkIwhz5DygVDHmobI6GD8WPwt9xelG0nzGMKoJWjnw8p0l9AwxwHZzrc/BJoAEJhDSGkdYim44fLMm9SfGh1o6WhHbMWqWhnybpYwZf59AQBc+LHZZpvlKwR+wlN/0PY3ejXQkM52qCW77LnevTTVDFJG9xI/0QpyWeZVScKYdm0T8vvZBCTWD1HVNU3T8MGH93j55ZtgoO1auq5BCsnF8oK6tsuCZVFQVRVFWVAWpfXurxva5ZKiKijLMjjAyrJmMrMQ2zZrtLGmgpQrhNs4ZIyiWa1pV+fo1SOm8inT4pjmVPLozgV1befgm28/QH/OnzsAvVLQKdadQtUlfVXQUCCFphgW3Hj6Nq/MbvPu/PMMznwj0fIsIKcMIyL4pgQSpzmZtFwSe8Vzk+ac4h4Cg1IRFyl2fHxYumnJ1zi4MwXToKeIUp4+GH8YOarz8sKAQBjzDXHrikmJ3P7rs/oGJojsmgxIRH4/U8aw4TkVWDs7TQURXxYbEs/Myz/7u4TISGOzmPghFwrR3HnO08nj49+jOAs7KE28LwYcCvquRSvFZDJhvW6QTqq0XcsgBz766EMePXqVmzcuI6Wk7wcr0RGUVUtZllRFhZQFRSkpiwoEzKdT9vb2mMymzu633vmuG4LZUZQlVWudg1JKtNEoNdC1De3pA3a63+Ja+WXmxSP6fs18vcvZgzd46TM/yQfvP+Lu/SXmR4wNTe56q0Vow/lyTa9BScGpEuxPCypR0rdLXj/+LR5OX+Gs2LfzK+yARKXdOGDwHvUgZkbCPAV9kYxpMgth8qPD2DO3X01I60lB39NTTCzjbX8TWpOQTxRMCfd7Nsnp5A+JJgCAsfukPZOPfgo21li9jsitg+MsTp7In0+uGh+NKSK/+Hl65o7G0cVsW37yOVh1z4PgpG9pn8ZzFvtNmFR7iz+YdBMz44PkVGEM3XpF06zR2uYC9FqN1gptDKfnF9z54B6XLu1RVROm0xl9P9C2LWrQYBSq1wgpKKsaKW0uQaUVGph0LVJK6rqmKAoXVGQBoW2XmHNNVVf21CIHAMP6CYfdP+Rq+WvIdcPTc8PpSsDkhNl0xXR3wa/+k7e5WDZ0XYfRBq00Q69AGc7OG9q+R4mBc6VBKBRQTA7ZWT7i5uptLva+RDxrcgTVwdzKovA37wsf8ywXaVjatmI2mDGV/NEtmSoDVtCZQPOptmeVYK9ZJLTj7zEJXX0XEnyhQMAzYqaWp78nXv0xROS2d8qrqWx1yztCkPpV/LXsPj8tfkxFXlcsIgOGdLKz1YDRO7Y0NHj8owA3cWVjGzKM082m1Y7+NS69uDaK9fKEruvY279MVVY8ffzInh+IASlQauD+/fu88soNFtMKbcPyKcoSYWy+AISgoERqjZSSQRl6NTAMmmnXMZnUDIN1Egoh6bsOXQwopen7lqYRdkWg6+jbNfXFl6nLX+NJt2a9EjQNiAL6RkE95c53HvB7v/sehZ4hhLEHm6je5T0wtN1gk5TqjtOuY60UGKjqKRN2uXH8DT5cfI5VuTPC8ThGkd237zsI24U9HW4InJEk8M+Ov6d3p2HiG+80iQkikl9MRt/+c6BXo9AmOawmeh23lhcGBCyjmSR7ikc/F4lm8knKmPsZZr8de4e4JspOseVe+042Rbuvyc9n9rJEFgTpH/l6nNorWYoI74t5AJK+YJcI025GcBgR0vh7RnjhJvxSptEapW3dRVlaQHSMXBTWPh+GgYcPH/PRRw/49JuvMpnOEL01IdRgE4kqrejb1i6/mejZHwbldhlaFUsIm2mobZqwVFgUEmU0ygUWnR89YHr8O+zsrFiuoHD5QidS2+XC9Sn/9Dd/j8ePzrh6SbCoQKLp+466rtFGOwflQKsUJ81Au2OohUBoQ1nOOGxPOFg/ZrWzszE8QarihW5k9NFdo+t2tYNk7u09nl6ire6rtVWM6hjRc2aEbMOGDe0kVEyMC8l3NT5PG3hhQEAIN75Z/xOMfQajwzNUYV/VBtJG+8oze3D9CQF+Z5aIKJ9K5lgCd0ZGDmZEwOvkkc0WBoBOzQhnk4z3/tvrWxyAG+0aEYiJRC6x4dJlOcEADx7cRSsoZYFqW6qqpChKtFYMarDLhQe73Lh6aK8PNqzWnjSk0G77r1Y+IrBwzKgZBptsFKMpi4LWmVeFLBCFZBg6jNEsl0u+8+23uTQ8Ydg17C9gaBRowf6uYDZVHNbfYXl+jaKa0akejOLSvKCaVXTaDmRZFaih43zdct62NIOkArRqELOKEri6fI8Hi1dRYmzr+7MQ7YCJyLthTLcGEAV3Qk4XdoVJjBzFAiF08qjIGXzsz/Gv8nJj4z2+tUkQetBCveZpH86zFW2W7woCQoj/CPjzwCNjzI+6a888b1AI8T8H/hL28Lx/1xjz977bO9KOiUTlDy13gtyI0SAk3vl4zDfBoZIt7YWJjapc+orAiSIbvwQAfMlND+EYNgWAqAnoeP9GgFLi6En6iUmmOvyYxA1kWobJJ34UIe5tfb+HXgSnB3Z/QNdjNGipKaREDApj2tCPp0dP+frXv8X0J36MS5d2UYNCKHsCkVY+dsE6/WpdUU+A3jAMHVVVoasSpQekS0MWHF8u8UjXtTx8+IgP7x/zxFxGG0UvGg4Wgro0MBGc9fCrX5/y6GKX3YMDpFB0wzFlYTiYCwZKjnVHVUqaZs3R+ZJ1p2k7CdrQaEmvDZfnBYvzu1SHK1S12BgnL64Tn1z4dXsY0XbgDbtRw/T52qNWu1GSd0XfRPKeMQcnBLINnPKWPY/9bfleNIH/K/B/AP5vybWt5w0KIT4H/GvA54GXgH8ohPi0MUbxXco4DlBKuwnF45+PnMqWv0T+VLr8YpcQ85w9nqe89PWKRzCtHfKka7PbfAswVrccAATHJJaZTZIH3m0qMVkPEgjy/RsRSfSDbJvkbTpQ7HEKD8bYWAxtFEIIqqKi0R39oNASRCXohx5tNIUsQpDP3bt3qaqaz3/u0+wt5lBDpToGLBDYtGJWIrVtixQFZWnBqFk3SFkgpJ1Pf7JSWZYsl2tOz0659+AxXQequMnXHl3i3sUZr1xv2ZlVNI+WvPt+y3tH1zCyRAwtdTWhqOa0naLtWqpyoC40fdtxdnrKk/MWYQqarueiASErJnVFNwhm+px585S23mFbCWQg0n0oqcT1GkE6p9GDYDZqitZlDiQmvCefuecv5UWKzS+JkNtQJxcjH2zFsKR8VxAwxvwTIcRro8u/BPyC+/wfE88b/CXgPzXGtMB3hBDvYA8k+bXnv8URuoif/eYZzwKWRyLypSGYCdsHieyvSq+q48Mz084FyzUwC+PaU2Q2Yw0ijciL6rsnlPxVXp0nAa8URDbN0Nw9lYNkSKiUmDtp0NColWFctDGUVU1RFihtNQCr8WgGNdjVAvdda3vk+Hfu3GG5WvIjb73JrZdusLt7QN/2NE2DlD2isIFBQgiMUHTrnqIdQp9lYZlfax1Oalsu1zx8+JinR2cUsqDUElNNebysOP1AcvPKLvrkazy+qBm0QQqNVgMdhq7r6M0+vSlRbUtbLKm6hpPjM56e9ezPpnR9z9naMKkVu71i3SiKqmd3eY+TvVdjvP+IscaMGQUDyVwn9oLDXBEoKc53dqpx8DVF4BaeLkbzbW/LNb9MFKTY7wWjSSnObCeoZ5SP6xN41nmDt4BfT+77yF3bKOkxZAeXrrhz7m0QSGBaR+1+EKVzHBjtE3iIfFJShDXpQD+7eNufLfVI5yzKzqIQJDv/HCqYnIjy4DG3JOVsjOcSnkiWihLVcJtSl4Kg32Pgox39+/JnjAM9wWy+y3Q+Z9F0gGDdtBhtqMvKOSQFdV3b1OGDAqV5cP8BF+dL7t1/yFtvvs7h4SUWix26vqFp1rSmY1CKxvkICmkDgGQhEYOVVEor1KBYNy0nJ2ccn5yhldWeur5DNFBXkun+DoVpOV+1tPrQ7lVAU4qCUhZIIdBG0Q2GaTVnsZAYfcGDp0tWneTWwnCybjnpa65MC5RSLNc9lVJMzh8gbyi0KEfjSWYO+PmIcysTWvLalolzlkarGhMEWur0i3sO/LVEi4jqbhBzUVUNVcT7HSoFn0BCLrmw+24c8M/fMbgNera2wCTHkN1+5VNuDMb2V67KeDWbJJFDdkMWyZfbwPb56IkNAJLZC2M7b7PpqSQfn56cTbYoYhsdisQNw54QCPeHoDVPiM8A8bRV6VFlIZtO1uTN9gsBk9mc2XzB0ydPGXq7ajCfTZlOJnRhFUBhMOGI9GEYODs9p1k3PHjwiFu3bvLqy7e5du0yh5cWtG3DxcUFAG3T0fUdWquwGmCwWsj5+ZKHj56wXjehk35bsdEKKQWL+YxJccGyrSiKillhT2iWEspSUxaCaVUyq0sKISmmU8Rkh2Jyg91LT1h155ysBi7MgoOyolM9Qgq0KmF1hhxadF1G8HVSU2wwjknUrjiHmQqQcGjQUjPHQi5YfO2pmhmFtohTKEYkEADEJM3a4vtK7k3C4DboIC0fFwSedd7gR8DLyX23gXsf8x0b6kxUiUbRdYnGoP0+9vhAeueG1z37GOY2YahkcgI9+Jv9ttIAvSKfwWgQRllu8rQVvpsR4cdEI/KhCBM/6oP76gSEe9KDiwNFYRlOSkFVTdwx45qysFJuGAakkIhCMJvNaZoVBlDKpV+TikEJ1uuGO3c+5P79h+zv73LrpRtcv3aF6XTGfDFHDYrlasn5+Yq+7bhYr5CFoO16Hjx8wnK1BANSCCqXnFQKwWQ6YTGfcvnwEuXqIUZYRq0rz7AGKQRlKairgsW04nBvzvU3JvxB8y73vvMhq7XkXJWs24qDSzsUi13WF49BwKCFPUexXyEmiXNwBACpWZrTRSJ4wnLVFhrNHk3mMZ3aYLNjlxmTJ8IvCf2EWTRR24u7F42jf/9fpBfBmJ42y8cFgWedN/jLwH8ihPgPsI7Bt4Df/P6rj8s0G/wc9KLEEDBO6TbR7g/2m0iYwgtmV0+0C/Oqx+v5/ns2jB4nssGWmwqE8Jf8jWYjdiOjjS1jEQAmAbVIg45QvDQYRzT65ngEMIKiqLj60m3ev/MOStvtu0rZmPrJtKYobMBQVVUIIWhVh9aGspZMJzVSWrLp+4GnT094enSMlJL5fMJ8PuPw0gG7OwsWiwXV3j4XyzNOTs5YLdcI7E44KQRVWVEU0sUoCGazCTs7cyaTiroxHOwuUKuCshBMJvYIMqU1pYR5LXj15gGff+0yjX6Xv/fhQw4+7KgXl9i5dICSE/ZeeRWzmPPk7Ak7SjErJBdNy7BeIXZTKe2jCM1Y7iQDOTrWPdMa/DxlI27nifFjuZYgkkifiA25SRmyI+lU70yFmRcrqWBJtYEfUBMQQvw/gF8ArgghPgL+l1jm3zhv0BjzNSHE3wS+DgzA//h7WRmwXfLcaXJUhpwzEgkYhKP7QWS3mlw7NiabOzO+N6sx0x2SgRfZsOatMKMHo9QYKYJZZwQpuufT5d+4tUUB4civj4jQvtYSmxTCetkxXLvxEtPZjLYZrF2uDdVsgtIDyp1ANKlsRqErlyqWqxVKG5sWrCzQ2oJZWdiVAKUVZ2dnHB2d8uGHD+wKRFVx5fIBN29e5ebNm1w+vMzToye0bct63QI2VBkBuweXuXbrNRa7e8xKmMrv8LnDiodHFXU9ZTqboPqOru1oDi740ekNflpd5uzOV/nqO1/B/Cm4eukSB5evcHH2mMJMWPctjzrJUW840IIrdc1F19E2DVOfCFQYxJb5H89T/vs2pvJMZ555R5jTbRJg9Paxc9lifcL8JqHLIAwcRabCTYAMILe9fC+rA//6M37aet6gMeavAn/1u9U7eiosYRmn5ow4GiAJvsjRLWPKCKy+5jBg2X2Z2p0zT8wghDt9BqxjKCK7Fb5jliXTNPzhErE1OkzYOCmlSSfSbE6ZSDvoASBc8nAkXDIWEcZUeE1ECISwGX7Wy3M+fPcbDG1LISVa2aXMvh8ojQQ0VVXS9x1Na3Pv1VVJWZb0SjOZWO87xlBJG3XYKzC9RricSkZD07R89NED7t17yM5izqVLe1y6tM+lw0vsdD3L5QqlFZPpnLd+4uc4uHEb/3CxOOO1g1NuHjVIUfLSrZtMJzPQhuq24vB37vPeb/wOD+48RO+X7O/tcvlgxun5Y1b1gv3rNxGFoe0azP4VPjo+YrVSNoNXp5hZEUs+0u67HTA2ZyGd5mR3qZ8N8d2sb+K8xCkcvd+9JDH7xpmiN0He1RtITWBzJqbveBbAvTARg88IafAOvnQ+Rup12H5rHNuGz2n1KYO7SkhmIvHue7T18l4He8KDQobHaWPdi31fdF5nyvQu+o8QxxBByCR0gEP/dAEixZ1tm5MywhRgM/fY7D3tesn5yRH3P7zD+fFTtBoQwgbvoN0GIm0dcFobFos5XdfRdR2TuqYsKryzsCpr+r6nHexmHllIu6NPuug7IRiGAaUGlDKcnS85X6746O5DisqmHNNaU9c1OzsLim/9AZ/bPWAy38EgUPPP8dHqDtcvr6jMkvOze7SFYVgvOSq/xdk3n7D3uKLavc7iypTePOLMSOTtT7PjchQWZUVdT5jNd1BFwZPTc1S75pLy8RtmNHLbswKNZznM1fjuRL2MEakJDfjrXvXfGtM/fp+Jcz3CJSHEBiEKBEL6oLu40vC81cIXBAQck8VIG8vkwjFIoi5HE8CBgA+3FML5BYjJF8OgRe0isZrwb8qb4tnSJL+b/OfQ5hjhGCVyHlEYn8lVuUgxMkWxfFKD1zemWIsHVWySK67lYXlKWHtbdS0njx/y6P5HnJ2e8OjhPS7OT11SUEU/KMqiQvUabTST2uYAbJwHX0ib2l1ou3NwvW6RcsDvo9BaIwZhY/hFAQjKshpJLzDGnk84DO4UZyFo24G+Vwj5AbP57/KpH/spiqpmYMKp/BQXq5apXFFzgVmv6dqBo+Kcmz/2Z9i58QpQ0E+O4Mavwmf/OFS1zXTcrGiHlrXq6ZoVVFNW+ozTtWJXFEGS5yOXj7sNgU7nw//VW0xUMib97jqBwYw1kUxDMFtBPtSb2cKJKeKV6EQNeA7/Ay8MCGwrTi0ODJJycGTwaKM75k3Awu/NzqO8koE0W/YGJAwc/033G3iVO95BeneqspmxhuMdPikUebU9M2CIROD7ldeb15p+scAkhUT1LY/vfsiDDz+gb1v6QXFxcYEaFLPZnH5QNMdHFFLSDwMYQ1nadfWmadxegJJSlnaXoRAoZdN6GdNbTcalaJZe6yiFTTMuLBPZdOQWmLS2UgoE0thMwkIItFI0qxWPPrrDfL7g+hs/gjYCrQ09FY3eA7OLkBIxF/Szx+idlzDdS7b38xli/xr17c+68fAONwtQk6Fl2q6YvXbB5Ysl+9dvhbnyh9RkYtwVf/T6Ztq4VNUch3mnqhyOVJN6s1eY0UfjjlsntI9n3O5uGJm1rmnGP/u9uAVfIBAYx2dnqCzG6oxlBK9yeQAQItkC/Ixi8n+SuTfZNc/66ZP5ZLtrPnxYkEv4aKCFHoLddWaMSJje1+PCnMN+gwSITKw6hae0Zh+wYpN3wvrijPvf+Tb3PrwDxiYMkbJAK4VA2n38XY8UpbPv7XuHYbDefy0YVEdZ2KQfw9CjNRRFGbMGKeutl0IgKklZlLbtWtH3JpghPieeIYYPA1RlYaMJjQWt9XLFww/vUNRT9q7ftrklEmIWQofIQ+XenfpXdDjpyfOGBLczspjMme5dZt9pb0G7DstrozkO4+znM/9VpHdvY8YNyhGBRGJ4QgoCgnhGYfr+cU4KkdGHSGlupJ2YcI7C82HghQEB30ztZkeYUacYaUCMo++cCueuaZKkDd7+dhIpBYKQtXfEYEEaJ9qBlevRqxy4MxjteQufVaIPICWcTfJLNZXNOlLZ5VYthACjeXLvfT5691ucnZzSdR2yKGkaa9drpdDaMCiruktZIEyHclpAURSoQaOFZypFiUBK4+x7e9x4Udosw1Jqm0Wokkzq2jG8dpGAzlfgTjLGmLDlWAhhTzmqKySCy4eHzOdzkILm+DHlZEa52A19sxjnTlE2Fny11k7DGBLpZ8IIp3PhtWOvIToEcLfn9v0WkbtxOWXUMFcpsG+E7ZrA6MZkT+bPbLzOxOtb355QkYn9iJ+/mx7wgoCAH8S0E/aHFLVTKR9xOFX/fc6BAAupxPdVOqdceJMjnnyco11vsk0ZSX3G4M8wjO9xIui7jfvowAjfG+MI0lK0P4koGCxoqegqZ6f7lzgvsmUOxd3vvM0H73yDgpJ+0tPqBmVA1QZdKGQJSiiGTtn8AbVAziRoq4WIqV2/77rO1lsJ5ospi/ncnlBkhI0pAHsWQGGPE68qGSIDpRZopZ0k12ht0C4yEYlLNy7su2Yle7s77B/ssr+/x2w24/qNWzw8PoZJSTNoCM5NG1TUyw6fPl04SWlcnsSoGcTRTYE/qP/G+wREklLsuxQ/bWPeZRMAPE0nrUgESl5l/LQFBFJgSOgvfd9YOwyrCaPrzyovBAh4VcsIjRbJUd5uWSuwgfBMEUFAO4gXGKTrsCY/GTiV5gYTliLDf3H9LRKQGA+ucAxnQq1AsHmzJCDBMbltAnxbRkkfPKML1zoT90fYThmmzZxf/9L/N1YlvOoraFZLzo6eMFzp6H68tZLYPVoIG6AzKE3X9y4XgM0JoNTAoBRlUTIMHediRV3V4f26LFFFw5k4cuZGgTF2Y5HBUMiSuPoBsihszgBhg4mCXe3aYJtt211VJft7+6i9hlP5lP39Axa7uzyaPUUbw2T2iKOTM+4+eBKWUIUQqLLn0+99MZoBWgcNZCPKVKQ7QQVC2IxD8SwKt/067OtIHw5PZdNnmTw3UXMHaATo6NzdJI9YpYGkvkwYJiQU2yHwJxKnNdhnfdTsWLt5dnkxQADYOz/k9z/zq3ztzd/IgoXSiRgpV9nnVBHPum8SZjbxryEO3Yb33tdk4j0boaThrjQ8ZNvvQWfZ8vs2Zd+wuNiLmoh/zsDP/tqfw54CLAPzF0XB0K759ld/lwcfThlc2m6toyTe352xu9ih6xVPT84YBpuWq1mvOTk7ZRgGFvM5q9U5WiuXd1Awm02Zz6YIYTMGWXu+oCpLhBQMSiGEtDkJjAIEdVVRljbMt2kapxW7qMDSLg3O5zP2dne4evmQV195lb29BYdXLvGpT3+W3foSE6bU0wmHs32WesXf+Y1/xnvv38PgfR4SIbECQ1ofweODe3ztjS9bESG2xcuLZB5H1zIwjjfFjTzjOwxxG2daz3PKNpfBePpF3PsS6TfX+PLKxhXCk/17QUv6XssLAwKv3v0sr939kcDsQhDj6N3yn3UE2qWVlIl98ceTWWnvPxMHUhsbemlSjQCrSoa9/9FWD86X9B+x6XrMVii8mZlBfcyLkMOVb2FcrvKMazZ6GB2Hwo2JEJJ+veTtr/wWd99/32bz0XajTu9U98m0pusUF6IBISkLSdtZZ55ywZx1WbJaXqCNYTqZupwCFmiWK6sZzGczQLBar+0+/qqikCVt11BWFXVdMvRW07BOSDuORkNVFSE8eDqdcv3aVW69dIMrlw95441PcenqFQ6vXuHytWtW5ZcFdT1FC8n+wR7/jZ//SZYXSx48ObFRi8LFzUv7t17N+Mnf+0W71Tw1/gMBxCEX/qLw8QxxLtJZFU719g7X0a/Z3H0X9s8e2ebr+jglW/FKys/8wZ9m0k0T7fe7lxcGBEKbt01equ5gMqT03uOgVCVSPqTsD6I/LCQm1SeJP0JDxrifxHhDIinI7rPt8VfS5OVpZJlrnfE7CX0yCPuLNh4USJ7wNqcI9CiEoG9WfOfrv8/xo4cMfc9isYMalDWFpM0MXFc1fddi6OwRYAIKIei6DjUM1GVBP3TWP+C4ROBOFnbLeFVVIgpJ3/UuKYnda2D0gDKKAr/LT9L1bfTMg5XUxlAAVVly6dIBh5cuceXKZd789Ke5/cqrLPb3mO/uIKsSjHGrDJq+71FKcvXKZf7EH/1Jfvnv/yrLVYuWblRdeDNacOPeK850dEybxl74WUyZ2UvWBNRFct3uBI1+A/+7W+MgmnsjZhsL6USrjR9HWsnzcOR7ZOTcF/K9AwC8QCAQJJ9xc4gbYwz/9Et/h6Hq3H3p/Tyns+MlvU2Gzv/dPnCZJAa8NuA+PePe9JvI3p+3zZJV2p5Negj2EKoa+NLv/zc5PLtGu77gW9/8Mr/7Z34VobBee+kThVqb3yDY3dlhtTyDJH5cCqvKd12L0soeVa4G2wbn5a6qCojefL8sqJRbpjMmOz7MS35/4pBts/XmS2mXD4UUHO884snBPR7cuMfbB+9QVhWyLOxfKe0eBwdAAEVZ2Ga/Ce+Vd3n05DhzvPuVA1UM/Nxv/LeZtougMY6NyDDKIv3dCYagEeTGpRk9nc5euiQcQNuMZtBr8+E97t2+CZ6qvOXBFnLxgkn41ya0lb3oOcy/scIQywsDAhl7m2QqhGE1PedP/tpfDAOUKspeM/AlW/E1ycQHRtvCYoJk1SBKEJuyyU9f8mSQHiIhqNhm+9d594MmMvYYi+R73ncZ5ltgRBFe8+1P/z7N4oLhyR7f+K3/iu88eJth3fPG3/gsbdsgpWDobe5/n0l4WpX07SW7+64sGLQCI5hOp5ydHnN8csygBowxFC64x2YAkkwnE7cub5hMa+IymL029LbOemKTkSh3DoDBRREK6ZKXSuazBTs7C15/5TY//oUf543iLfbVIVVdM5lOmM3m9jmlKITECOtkRAi0HpjNZjSXOn751/8Jd+8/dgAjnI9E8Ntf+i/py45JMyeo8Xinr8xnPRBXznnGmxn+t8Ck25ZqDanjNxUo21UDCz5eE/W/RXESwSGjSf9237YNU8T1wiSkRVJPcorRs8oLAgJZD/A9iGq8pOirvPueqdyEbaLwGAR84MSm3uXtv5jMMzJ+nDLbRhEeSNRzYOwdDk+lyzWpwyfAejQFfGsFXhuSgARpQ3dLXbG+OOWbv/chx48fM58vOJc1opHIrrDLcb1BFCVSWeYwLajWruW3y95m/2kaTjlDq4FCl0htl98KIUFZr76UAqPssVdKKVjbPAQ+R6BAIAeJ6WB90biYAL9cB4KCsigoTcV0WjM1NXvlgtuXb3Hr6m0O55fZqfbsaUblhEpbTUNIrznZZUYpC6Ci6EouzRZ86bM/ytH9X6PvtVtlsI5CqWTA0xBynkRZWg2QwLhB5Q/TMaadwEXuSuoc9Kw4eiYTU5ueo3Bf0CR9DESMJPWxLPGZmGErMHZolavF5IIwdCG98TlLoC8ICEQV236LKByOKM9U5s11ff8nc7+Z+ERA23B/oiYG6onahfvBNUM4cPU2uc/qO0LlkX8iahfEScmIBUcA8XtKOKnmIYVAq553v/EN9o/32VksWJcyRPOVVYVSip3JDIRkuTzHGMMA9sBQtzxeCNsvpRVlIamqKTamf7Cn+jiv8qDsaoCPQPRnEuBMAYyxZxmC8/7b1haljRcQCMrSnjy0tztnMZ9y/eoVbr/8Mtdu3GT34MCeaVjagKVeDWCgxGo+SinrrK2EzThUlGDgjdde4vrVQz669zgZT691maB1xTFM1Gg/psLEORQegnOaGJeNeRndGjfzjFhf5HpElk2bRNCFEinYmyhZtR4MDG51qHLp2zeZPHNjPadvLwgIpI3MPeLeUealaVj+8wznVKgxg6eQYek+QXZfZ/aMDqAxThHqtKsoOVK1i9Ec4tuSXDV5r6JRuzkxhoiHBiicbbC+OOGDd77BsOy4Ul9FYnh09giltD0ARNuQ34P9Aw4uXeKD9+/YVOD1hKZZIiXUVcWkqtldLGj7jtVqaZld2BUCn1ew6Tor/QVhpUJrg81Jav0EhfSHjjplBoHW1mlY15asytJGBO7v7XDtxlV+4sd/gjc+8xaL3T2n3TgHJG6lRtkNTDhtQDiVWClDqW2EYFmWfPrNV7n/8AlKu/gMvFNMB0l6tnvEP/ljf5vFaj9ngKBui3Bhaz4B8XzGCct5W2cxvU2EKc9oIo05CXsTknvEc9+eIloUYv6nXAWgmSz587/ybz2zqhcCBLz6G1Q5x+renjYmBv9k+ffd+YM2UlAGkPA3GKPdmrEI6lCWBtwdKzWWHlEmO7U+41cfmOxDjeIkp6w/tm6SZsUbgoaRTGIKaEIgpOT06CHvfO33OPvRY8Qa7t+7a2P49ybIomBQA0KBVoq+aykrgSgEKHvct5QFhwd7tG2LkAVCKeazOWVp9xK0bYtSg1XxpaQqS8qicEE4VsoWRXT+2TgB62iUReFOkjZOW/BnEAp2Fwt2d+bcfuU2n/vRz/PGW59m7+CAsi5dYlnbVW2MzVZsDCBtQlmjQdjAJCEF/TDgA3Ru3rjCfD7l/GKd0ZHlBTuuQ9lz+6M3+eJX/gS4aEM7pN5UcOaco40on+MStddQU40s09SF2NSyR+Dh06yPd1SmpkYAAQdgXr7lOkP2YKZBRKGYwkj8/R/+7N/AiGfHDbwQIADEU1IyVS7lmaiig8eAFAFjZEB07oVQm2Rg4jVEfGew+cbQLoLllovoIEGcaeKSj0TNPoWkHGBC9SEOIY8h8FqHlJKuXXH/zrd5dP8+/WcGalOFJCDSWOlrT/uxXv+zswtOvvYtlFE2FmCwyTtX6walFH2/pus6ykraRCFFAXWNUhIpbPRfXdljxCZ1RSEFg8sxKIsirJ5qbcOBhZQU0vprikKymM8oysIuAx4ecPP2LV57801u3X6ZyWxKPZkgCml3EAJKD25bsU02WhSFT4RolyFd9Js91bhEa81iMeXwYM+CQKJR5RI+ZfRYjL8SJsISnk81FzE4rTOaFal5ET6bXIMblxBvMrrBjIgt3UkaedgEejDJU6l/aaR3xpZHWZK9Z1xeGBBwylz44hdvsqYbL7FFlpDBspsOnxGBv8YZwTOBHFKHe2+/R2ARiUVg4/Lju4Sr395hjM4mIIBUwKwIXn7y8o1NaascGQoQUtI3S975g9/mwd2PYgqwasqgNHVhG2m0QfX2gFCKgkH1GGDQmmlV0eseISSr5ZpusCHDAJO6RPU9/aBd4tGKvZ1dqqpE6wEw7Mxn7B8cUk+mgKEoK3Z2d6knNacnJ3Rdb1OSu77IQrK7u8vO7i43b73E9ZsvceXGNabTqWVusMuBpQ0rHroOMygLwEVlAdctKyqj3EnGNgGqMQTNRGC4fLjHh3cfY1xsgIhD55jT+23ysR1BRgB59zFndqIk94+kWoGt3t9vojrrXrtxhoGrxOu6wmmVPn04pJpsQlLEqlNBOZJVoyv5O+WzEIqPfwzZ/wr4HwKP3W3/njHm77rfvu9jyHKZmXJv3q0wPMbb+amkjZ77VOsKzGxMksnX/5bkcCNBW8eYnli8lMjkuQMa41RX4UwHTbKhaNSOXP1LwCLSGCCs2q0GHn3wDk8e3KPtevrB7uDrh55CC9TQ07eKsqqYTCfhoFEh7Bq70cbtExgoiprJdAqNptUDZWljAA72d+kGxenZBQZrOhRScOXKVV57/TVuvfoqL7/2GoeHh/S9jdPY2dtFisKp54a2bbk4O3d7BGB3b5e6ru3/0wllVYbQ3kHp8FlrG8PfNi2yLJlUNRiFUpqutUuWZT1BKTvWdo+G3Z2IFOzvLezBpjoygGdYkTBrAIdkjL14Cbn4HNPHeggMKgQZCMQSn81/FKM/vgEm+z09wNZSgww0tw0ItE60CWdejCX+s4p9RD7z9497DBnA/84Y87/JX/bxjyGz5ly6TOfqDMLSOYFSUQ6MZmJ03XXcmFGqcAKIgAkSQCQT6H/fjuZeIyFoLSGXQdL82BThmhEb7x2cfunKza21r9XAh9/+Gh+8821W65amaZnNFiDsIR275dyCkLaOtKqqKYsCNQwsVyuEKBDa0PcdZWW3+2rdU08qytomCGmaNb1SeIk/nUz47Oc+z4994Qv8yOc+y+1XX2Y6m1lfAPaIMkt8Nh7ACLuCYLQOmkg/DJZhERRSUpYFRviYgQKDVfm123MgCnt0uBGghh4pQLugpaqe2FOLlbbPMIAoHfLCdFJbn0avIuOHuAHwuw7jCgbxr5AhciCcdRGYPfUJpAAgMkGfMr/YuBbJI9f0EvIZPZBudPIBRWMwyLSSUcmAyow/Pvs5+PjHkD2r/BIf6xiyhKnie/0Ht9Rmw2vj4InR2MZBkIBPSWYlux+OuK5vL/vvJtbp2+N/d9/HKn/UQlwAiLHbaFMnpgh1jfrm//fBIf7VQoJR3Hv367z7ja9RFBVlWSFoQ0CPHSqNkDa5RykLhr5DK6sW+9N5ppOKi1WH0hrdKpTCre9DZ3oHGpr9vX1ee/V1fubnfo4v/NRPcvnqFapJFdR3P571tAag1zZuoOt6SikY2p6itCcNT+YTe6wZArS147u+s2Cl3bq+0RhtNxt5xydG065XVGWFLKyzdr1aI6saWVg/hd/5aOsQTOqSsizoBx1BXNgVh/BZSAuIiYS38xpPIQ6hxGEeog8hCoUkqGeL4BXy2RpmQk5bKCBSycb3cDnRAIiCyTsbUwdmpGMrkLLUuM/RFn4Qn8C/I4T47wG/BfxPjT2V+GMdQ7Z/6TLoOHB+q68leK82xwAcvQXpPCZEJx54KZ+8MyQK9TeFyQ03ZbWkNkgyxGkxeMdifi6c/U1i7BIeaXURVCTGHa9mN9kc3bvDh++9Tde0IHpms4VNyjkMNvimkDZcVxLW9wc1wOBVRjsQ67alKEqbY3DorDpv4NKlQ16+/TKf+cynuXrlMrdefZmbL73EweEBOztzptOasirwZpXxGoqbCykEWtqNSUZrdOneoRRlKe1ODG0Y+p5eOR+EsYlMtNZhO7hdbXDpxbSins4wntFxYcoIhr63QGAMzXqFEO6ING3DpPH+Gsf00kUQCimDc9UDQCbV/XQHdZ0cLFKpHCRpnPnUQTgucfHPpBcdAYwlfFJnotUak9LxuKSMnYKI1278qxKR+YNoAs8o/0fg33dv/veB/y3wP3hGkzcNHNvAcAzZS7dfNzEYKAm0CSqzDw5KIr8gO0fQ8q5lQh2mIZXoqVqYrAYkbJ2sKySNT7UEvy7tmT5dXkzChBOvv/bXxqqd+0c4AJBFwdmTB9z51tdp1q1VgY1Ba7t0V0gZWlw6pjDGhtlKBEjLWFVZWdW9h0Law0KEnKO1oZ5M+amf+hl+4Rd/gUuHB6ihZzqrKd2x3lVVMJlWGBO3Kgthl/C08TkWDWibMNRgYwZstuJozvkgKWEMVV1hlF1hqKoasHa90oq+74J2UxQFRhZh1IuyplfaJjeR1lE5qJ6qKOmH3p6a7MwoGVT/gjT5iAWFGHadbiDaIFQxYroUKAIDOepIGMpL5C3VRaEQbrdo6ml1XMJ6//inLRzk2GEU2JhvkkpP235e1MHHAgFjzEP/WQjxfwb+c/f1Yx9D5r3skemjtz+q2CKMkSDfM22EdOAQk3J6d56XEFbKeJSOcdwJhqamPj74JKKzizHwTB1AIAcqIAGtCALR45xsURUSWZSsz4/58O2vc/z0yEoxKSkRtE1LPbFS12bPiYCjtXJ/bRpwWVipKgXMZ1MWc+tH0NoS7rWr1/ns5z5LVZdorZjOp0ymlT17sLc+hL6zZwiWVeXiCCzDe8lngUlTSJfrSdjTirQe6Fu7tGhTXkvq6YSisOcXFG4vAUbbRKU96GFg6HsbYSgKENLmMlQabaR7l7L+Auk1kwKtbACRHUsZ1XtvDngHITbUOTDBd2GGSDPJ98ShZkFi9PwWAIgqvUmEE5GZxVj8jIoJImdrG7NX+niT8HX8jKPdZ9QFHxMEhDuH0H39C8BX3eePdQyZwaCS9X8vSexouL9p7L8BvwXY8r0IO/GEUzezgdExY4/2CUpFapltWHH2mndGIpI2RZU/vDDc62pyCJ2CggeKzHQD5wjs+fDtr7JeXjCZTGi71u6bl5LpbIbWil4pK/mNQcqCqixYiwEhJfVkYgN4hEBpRVHULhLPA5CNIXjl1Vc52N+l7zvaVlBPK7fH3wYdTeraqu3d4KS/dcRpY8LWYq3tScOFtJuRvE/bGNuXsijcMqR/RoMxdkVCgFICUUDhxsIHGvnVDdV3CFnY2Ae8u9aCph40rba5Cmy+BK9JpSsC6eCOKW00+M8p2Zp9Ulk6p3HtPoKHITUHRk3Zpt8n5m5ycQNbUiEyLts0kfhWnWmn28rHPYbsF4QQX8D2+Q7wP3KN+VjHkIGXrPZT5Bu3zdb48OF4dzQcnCPK22jBi2vChFgJliQNcR5DMQKCrD0mlfTjAI24ihFUZDfQweIz6TLONnR2G1+E4Mn9D3h0/z4He/ssVyuWq7VjOENdT+xRX0LajL1DT98PFIV02GjrLit7Qm/bWQJSg4bCOkeVNlw5OOTWS9fo+xVlVaB1Sds0yMK2sJ4Iu8SobGahtuvs9mKXxUhrbaMD8XsIsLvanGYgZUE9nSKE3aY8dB1aKZvlyGi3PTjCrTVlBmuzC4HqO4xW/lcbwSile07TNQ3a2KXCfhho2yHQxDjl25iyAuMFf5AJjJqyVcpkJrvu5nxL7eG5lNlTgfSMh9KIv3Frt7/oGQDg/81VjfBrXJn6AcwBs/0Ysv/wOfd/jGPICI6n8DnW6FRtz64+bBfiwR1esotkEoyz6+xMiJA8REaS2ZiHXGpjfL4/wmwGUjBe1VeWnEzC/DiV3defmJJh37iwQTHHj+7z/tvfYmdxwPlyydnZmds5JzDGnuAz9DbqTxuNNLb9w6BQpQl1da1dx5/OZi4/gDOn3OebN24ymRScnZ4ync6RwsYFgPUrKDWghoGyrqydXRaYqrJAVRSgFYWGqq5s21zuQO0OJCmcOq61tolN1IAeFAh7EIlWCuW0GKSkKEuM8lmC/f/GbRtwQKAViAIN2Hyj1uGn+s7GKSRLrhGgE2J39TrzPP5iiAfUjGY/3pMw1DP4x3vqrbAS4XPQ+LY86IVJSkMbrxw9sXXPou9YeC6ORTQ2GB9RsbW8MBGDY44U2ScRRiBel1ln44jEj8IESx+ETg2IJAPR2DYz2eRkdr7j6hx9fZ3GvU9ELUSE6ux3EydFSMHF2RHvfu0rNKs1VVVxfHJsj/ya2PRQahigrKiKCtD2ABBp06lXdU1r2uB1r+o6xPwrB0DaGPphQMqCxc6crmkoF/MQPjGdTJnMbDSg34Ckjd3OW2jlTiauKXHr+9qeV+itLe/ZD8SvbcZfg6Eo3HHixh5t3vedHSV/ZoE2KKdJSOPONuj7AA5CSEzQNKwQUINNWGKUdQxaH4/XBP1kpQQwVutH9r7/J0y+sV55Ee8Q4wdGSodX070fKji0E1o23m5P6CoVdBEYUk0kl+pbtYqMZWzjwmpH9rQfl+3lBQGBqF5r+5UU0fy6r/1GYv/5LsZvQc2K6yRhQI0xyUk+Irk+BoEtQ+bV3/xO0pvD8Ceq4XbNzibKeHLvfbq2o20bTk+PUMoeC6bU2k269QvoELWsKYoKo5Q9T2BmveDGWAYGGy7s7fXBpf2WQnB+fsb5hT06XA0DSMF0PqPvB6qqdI7A0i43GqxXXrjkIYOiquyxYjZwR8flN6Ns9iBhTxLyA1q4Jbq2ael9BiOjwUUeCllYU8ZYX4B25xmmiqzdNwBqGBh6u7NRdXZF4eR06aY5IFJwBgqS+U8ncPxRuFTtgf4SVS2Zy5xx8/kOdLRlok2OBNnnzFBM1cXw70hLiYL/mSbGBsilqxrP0QheCBBImdCOh0nUb1uk8EgHHhhwhBZWEvwzTgKl7j4L0H6g/S/WMozS3gQPs9JeIzAhcMY4b3wQOK5k67uOoHItxQSCEu58gA/e+RYPPvwQjKZrVwhh6LqWxWKBUpr1eo3fljsMNmnoMAyU1G5j0EBd1eHAEFnY3AJGQY9N1mkzCVnv/dnJMdNPvYIsS1bLJfPFguPjI5TS7O/vU1Yl0tn3alCh6V3fU1cVbeODb+z4lJVNLGJ0T13VgKGsKjdOmhYTGFhrRduuMW6rsRDC5gfA1tk7DcRogylcYBA+zFhi/MqCsJulmnbg9LyJ7Qn/+++Mxj+R6CJ+T4VLMpvxb/pT8CfEOqKzONJuEETpxa0lmgTxvY7GN6RHChBb3reFxzeciM9WBF4MEACvMiUXvPoTPLAmmUA3hULgDtTFpMq+yyUfdYCkYhOnKl7SDhasOjhW3fxhHDoFEi80yHzBod6M6DzIudm9/51v89F771HIgrPTYxeXb6W+0oau6xiGgaqqWK/tdlkpLLP3Q88sgEqUgFY9Nu6egbIAtFWzCwH7+7tMZzN7vxQoPXD29JTFYof1aomQMAw9RVHa3XpGOw89rIe1Sz1m1+FxW3vLQlIIzeBWOOLSpT3TwCDoe6vm2z44H47RDH1LVU3QWtu4BmMQwpklSoGUaDVgBiwYFBKjoGvXPD1a0nRuOVJEoe+1k3xtPlEKEm3S05w2mvz0KJPxf9QsyctIHFtzz6A3uO2Z+iCl2xXp913ENo4kTKYpxMaJDepOTR//0T3/g6wO/Isowk2mZUTvuDPZ8k/MBCMC9BnjlxZd4IwbJBk6rEPO37wYghaA1yCi59g6EqM50bZt8Pz7a/7+RG4kHYrPZuaBgEcffYcHH76PMPYAj7Zt0Vph0LTtwGrdUpVlkOy4TDsau0JSusNYtNG0bRPW6NWgGVwQj5R2jR1tTYGdnSnz2Yyua5kvZtSTCYNSFGWNEMIuGXalSxjq3HLaUMgCpQdnv2tAUtUS3GYeNfTIqnBx/4KuWSMK6dKmE806YbMnycIip1KW8fq+o++t81NKSTWZMgzu4AylUX3P0Pf2BCWjGfqO9XLF0ek67EeIEjRRr5PvG5Le2+fpPDlTzx5HFqVoqs4XUoYYieRFCUXZJze0gA0HpG+h83ekzk1ve4R2Re3UPiaBeCLyJl/7OiJQ+Djbf+5xAv+8S2hgiOlOpiLq0UEHyAS7fTBR/P0N8ZewxjqSyKkZEDwvns/DpIrg7MpVv2iuFCSWRtaupEUCTp885Dvf/AZD12K04eT0BK0U0+nEfnbOuUm9R1WV9O4cwaHvrMTsB+rC7slXSrHu1miladsOWRTUdc1sOqMsSxdPIHn65BGTy7tMJiV939O0LXU/IIuC6WxOVU8oC2EZ3gGIMS5FmADT65CQwjr/DELYM5682q3UwGCUVfcHGcwxISVSVshJiXKnERWlxCjlYho0Q99gsCcW67K0m4bcfoO+62k7Gzw0DD1937JaN6xbhTFuo1Bg6riKJCCZq4QJvblofGSdcwT6+XTaaGrjG/ecUjrO+Tbmc+Zn0GDzCkZEYTBCoIeo0YnsBu+c3FRnPHhEbcD+69vpr0YAyw+43VZeCBAA4p5+wKs8AnvenfdE+/3/mSrvmNfvBjOG4IG3PO3sRD/BJnECOS96FNx+iSqCuJe66SCHz64p2pkG6TDr5IuU0C7P+cbv/joXJ2dMJnZ//Xq9dG22zCcwDBjW6yW1O9zT9DYzUO921A2DYt3aqD4qB0JlyWQ6cwE+Nl+/LAoeP37IkycPeeP12xhgtW4pqjVCFpTlJWbCqu6DkMhBYbC5/ZRWFGWBUSoMjsE45hwQbmdgWRYMnQEXByCljfizm4KMi/m3trrSCjUM9rQipTFu27AaepcJuaJr1vT9QN/ZDEh919G1jdNWBprVkuVa0Q3Gne2ZxG94ldcFlXntTutcvX9uCb4okU+mo42M9AK2JDSRgEcUOIFgsudi0lNvXkYmz9vERlvCTyK2094mkgdyIffCawIkABC1N+lTLuCVGp8PwPuQ05CPMHjCx+ubBGEdyAQJkJsAnoCik9AX+z2YAiYnprCiYdKs/vE3Y6xyo5Xm/be/yvLszK6ZG8XF2bnbv18A2h0bZu3EQhZgBEM/IISgrASTSU1X22241la3m3S00nT9QD/YnABVYXfXnZ+dcu/eB0xnM1brNefn5/TDwHQ+oWnWNM2UsiyYTKbIwoYRC2k37tj1eXt2oHS7/DwTGN2jVG/X+7W0pozRLrW4Vc+lU3ONAVkIpMTFIvQoBUYPGK3sqoDRDhzs0mTXK5sNqZDudGPrjFV9Q9/3nK40SguE9OabF73OJAy8asgiPiGhsSgpgxYwYtZoLCaM6aW95+dEgdyQtibVQRLmFEk72OaYTEr2U1J3+kwiffyKUq6nbj4+Li8ECAhy2y24/vLoGoJBkDFj4phzgUPCc186MUYHQoiTZv9mIC3AOwUjqJvtBGLCr6iUzIwnQnvl7OgRD+9+SF3VdH3H8nzJxcUFHuDKsmS9blHaHhdelgU7uwuOjo7ACNq2pa4nrl0arXor4aZWS1mvV5HgpjOa9cC9ex/QNCtkUfDhh3eZTqZcu3aVg8NDCtmzulha34OQVBNB12uqqnCZazVV5bYxCxh6HaRs1zcY7fb4D2Cwbe50FzYTGa0oyop6MkcbjR40SvUYd7xZ7xhfKcWgBpTqXdShXXGwgDi4pcGeoW/p+o6mg2WrrSmgtd1w5Ew4k/xvpzsHgUx/DtLYb/DZDMgNdCNgrErHzW5kNLRd2qaiPJqzG3sUHI0HOhOJzjtKZBiBxRDsfxNjU4K1IBLX4XOw5oUAgVhEMlcZXpLtAY93RzhOsS+dYHePSf6aMGFR8geNIdzj6xNR89/yXBa1lgCBb4fRivsfvEvbtACcnZ2wXrfMZwuadk03DHTn50wmM8sQxtC2Gn2iArGqQdHqhqFXlEqiBrvBRwsbltusV8jC5t0vXLrxplkCgqEbOD9fcv/BI6bTOavlmr3dPcqyYugHGrOyB43MpkzqCcao4GUP5wkCGI0aWrcCUWHMEEbcJw4xGFRnzywQUlpV35kU1qFmkMKmNRvcTkA12PX/qprSdS3GCPrO7h+wDs+e9XqJRnK8Ei6TUCJZk210PggpMG4AARmYz+aZMO6QkbgzcsTm8WNyMj3ZnCdaZPa0U8yDxonznSRrSF5LcO30exAyXk/bJOJzCaFmLU7bF+pLmiZ/wMxC/+JK4O5EfbMqgTUOvO3td2cRwTONjR6rQoFxwRHGSGUyltlDZuHRZESUNxEIDNnz2fvcpEshWJ0ecXFyxOBCXZvGHhvedS0Gt6dBQ7NeI9xOQKUUDIS170FphDYMakBq6ZyEHaqzW2ylsCHIk9mMyWTC/ft30FpT1wsWO7tcvXwFDKxXDYW0Tr/VasVqtaSe1GiJ3Vlo7Hq81j1dZ0/8LYvShhT3DUp1FGVFOO5VW3+NlJKiqK2K7zY1gaBr1wEEiqIIdn7TrOj7Du1iCISQdHptYzOwWY71MNjsR0OLGhSrXrFsCkK4IzkDjs02D8l+63lw3IZ9A2Yj+CtTExINMXUaBwdi8o5c0gdojDX696fv8Wp8Rm9BhEcG3lBR0rbm/R+9ITTd+9SeVV4oEPAqTOoZ9RpBSJQoXKBP9H/Yy25Qg8Moy1GYRAcmD0VnSorsJkxAuCqSyUx+i3rXpiywjkrDyaN7XJyeYbRmtVxijD3yWytFISVGSQYzUNd22U653XRVXaOG3p7QU0mnLtswXbu91qDKAaU1bdexs7tHXVU8enifYRiYz/c42L/M1StXOLx0gJQ2zqBr19y9+xHT6Yz5fGpjBoaBYRisRiElamipqhKMppcFfdugdI/RmkprdyCJzWAkwx5+iRqsD0M5+99o7fb9a6rJFKNtfoC2bVBD5zS8AmN6hCwdCNjowXWzpms7Buc4PG+k3T/gyUCAFdPCmgdYqW+0tqdWB1UN5w8iSP5gyweRPJrAlLCsOmevBtNjxHGh5DmlxiVV7317cKscoSkZ4ydgsLW2+GNMTxa/p/f+4QCBdAnQFa8yQToucWDExs04yVRgtLLOKaL9PgYE/40I9ETY0cn3HFlTe9E7BPN7bUDO6vQpD+7eoes7u2RXFJROcxmUsh71okD3zkNelXRui+x6vaKuSgsEhYRC2rh7ac/oEwVoqVxabtump0+f0DQNh4c32dvb49L+PpcPDxDYI736tuHLv/FlysmMT731Jrdeuk5RlJY52zXCOB/A0DEMBX3XBPTTWjk1H4S26rVfUuy7DpfKz6rwaggnEqm+d8FMPV3XMvS9VfXVQFFU9F3jtidXdp9DUSFEQdd19EOPQND0hlWX7BEAB8AJ54RJSNUAk9wrIniPl3I2ACClOB3+emdvJtaFGD1nNv6I9JOXJl5IuRiKII48YBE3IQWLNyki+ZQqLLFZyR1/WDQBIWxOtGBLjbg83bstYQNs/fyHZSO8chZUheQmEQgkN7e83ibC0/6eNH7DrzRkL/bE6PQvKeDRvfd59OgJbdPatNmAMoZhMCFIp3crAF3fI5RxJwv7LdS2HT55ir2nsNJViOC9r+vKqs79wNUrNzi8fJnppGJSVTa2oKqpJzUnJ8f0aqC5uODD9z9isdjhytWrTCYTe9IRmr6zbS2rCqNF8BHYIbSHhihlNZCh68JJyAK38UgKhr5FAH3fOVOhshLdnWsoXFYiD3alW0o0WqNwqwEuiemgBWdNiTLpoaIxqCfbZS+EpQ4nDFL6CbEBxiSAn9CYcdokKeP6b9HMCASRqvDjT8ajkEjamtabUp0hO/zEmOjri6i1YRk4fdjhiu13yKYlvEYrgnnxvPLigAAJWpnks+NJ4z8nkx4B32TjahwDWdBOpMH4hYk2mODCxueI5NmjgZCE8XvkXSizFAg12DV+Idnfv0SzXtK2HV6FxWiq0ibqkFLSqxjQVBSSQkqG3trMdlnRErF2KvZ0OqOaVkwmF8znO5RlzWw2Y3dnjiwKlOrpXF7Cpj1HaxuduFyvONi/xLWrV1gs5k5iWz/J0Hd0bes0MIEpBM165bIO22zGaz24vIEu5Zh2QUV6oO9bqqqy6dC7zqrRQiBoqKfWHBhcGnQbU+CX71ySEAR66On7NU1jDxY5bwrWg3fsieAnCStBkRMC0af6pFeRhcClSBsL/lxWh/nNBHwOCWOW2gguCkfajQgmEJwgpSLfhTSIKX+J02LEs1uSAkC8YsJ7/1AECwnsJEk/sSM7wLhDJL0p4Lk0aGe+s8khJCZ4hJJBF2w9oFVkH5Kjykaao5cK9nV+rZoETaAQgtXJU06eHrG3e+DSbA8IUSC7DqWtelyWkknt1HlU1GqVoRvskpoQgqIsKRDoamCyN2dxeQeBYCgGdnd3ufnSS0hho/60C8oRUtKsG87PTjBoKpfZxxjD4eXL7B3sMPRrVsszqlK7Q0d6/E5BYxSlKfEbtIbebi32HnfvoTdohr5ASps2fOhciLXbVtz77cGOEDsfgm1AyJKqqmm7LpxopNwzSmnaQXLWli4bVJzFMMEiHXyCth1mKZHI4UxLDNG56GlMOy0QQCbM5iWFVS1ixGDCgJ65MZiQ4j4VIlEgeeIVjnYsjXuhkHvvjdNMgoYaaFEEoDCubfa+FIVE0neCufis8sKAQET1iMIpGHo7KYx5poblKllc5sPxvSNYp8YHz22EYPfdvlG7e6La6DSCqHpEcDBhWvFLmVr1PLz7HdarC3plkENhbW9j6DoRGERrq9L3w2DVbIPLD2Az9Poz/wwibA6qq4qD/QPWTcPupV2eVg0785ldiVitWa/X9F2LNrBu1k4yD5wvL+yyn5DcuXMHpVoWiymFeIOhX7GzsNJeFAJjSoSo3cYeayKoYQh7BFKfiHewlUWB38gE1jeAseckTKWka1uXEiwyUCVLBtUxDIp+UKjeaitFVaGUZtlP6XWyvOc0whgqDNnxc27rceTCKAH96da2Bk3QFxKN0C81C+NZT0QCCCTmn5d4vSLS1MbNQdFIE5GN1fuorYgwPiKRVDmDexDzc+AFXdSATMiNGZ/XLzoIpAi/0XU3tmGgvLXkGN3mH4gInWBiXqdIPqT+AS8+jIkrQf7/VAdwGp6PhAu/JFqAENYmPrp/j48+fJ+dnV0uLpbuIA5rF0+mE3arKVVZc3Z2xGp9Qd8rlAZEwWw6Zzaf0bcNfd8yGE3Xd8wnc8p5CUf2PTs7OxRTGzNgtKZTipPTU1arC8DnAegxym44kU5L0EZzdn7Ge+81XL92hWtXLyGlBt0xmUzckWPYqEUNWvV26W/o3WqAdBuAQEjc7kKJ6m0U4aAsoyuX+cdqeIpubXMGepXXHloqGdzZBMOg6BsHFBgaXdGoOiGQVMYnS3Em2XobtEEfKGSXYH0sgH92TGnBtEh4LQ8TTljWg0nGpCLcEpYQwzMi3G83KUli4pKY2DY6OZ0nK+XZrC1gjApjMtZqAweMceMHAQEhxMvY04duYHnurxtj/vdCiEPgbwCvYfMM/qvGnj2A+BhHkcVxNMFbGtqP9dULI0L6KY128fkmSmgv4ZPep+e8wegeNwkmecZrAfZXEYElDGr+fPgjbIBM36754J1vuLZa6XhxsaKe1PS9YjKZcOXyFXdk+AWrtV2Ln0xqFotdptMpdV2zXJ7TNgVt31EWFYeXDjk1T5lNZ9R1ZZcG25Z+6Dk9O6frOlarlU0SUttMwWXpNx8ZJvWUplnT9g1CQFnO2N/fpR962rahLGxcQz2ZYJSyzj0BQ2/Nkr63qcj8zk5jDELbJCZS2pOJtRrczkcRcgTWdc16tYo5Bg0hr6F1ltoDTTs10A92T4QyExqzQBuXZn1shAdKAZ9K3seWRDU4ckF2Iq+BkB7eORK9kzcT9uk+Atz3ABQio7egDY7JzO8C9IIrNj1ph7TqfFAinJYTFFT/joziMhrMl7/9GBCuGUzITL2tfC+awIA9XOR3hBC7wG8LIf4B8N8H/pEx5q8JIf4K8FeAvyw+1lFkIhuc0C1ht5x6dcZtpIwdDR50P9jhxzDgfhBiBFkyU8bvMSSfVKK5KRAuX0H0SIcXBQywS4ISOH36iGa5omtbnrRPWC3XDv1hUtdcvXKNw8tXOXr6mKqecHhwhelszmQype06yrKkKCvKqqJt1gyDYj6fUZYVJzxBFpKu62jall7bpKPr1dJJeUVd13ZbblUhpeCsa2nbhrZtmU4n7O7s0vUtdV2zt7ugkDjGdScNqwGMoNd92BeQetmlWwvUWB+AdisAsizphw60dinBB3vu4NBRljW4g0+FFEhZMfQd9uhxYW1+5/ArSoEpdxjaOipsccLsaIfo0WQi0hszx0GqF4oocaNYDbse471e2nu12zP/WJNIxPNGSe8z+fegZXrtMyUov0swsni+Pjh6Z1BkPQD4t2RqzQ/mEzA2tfh99/lcCPEN7KlCvwT8grvtPwZ+BfjLfNyjyERiowXpHp0vNl/ASN1KlulMSE0etZ/gTkptePyARS0gQEVyj18ViMs1ebxAOHnKLQdKKVmdHvHuN75C0zTO2WUoq4K6mtpcAGVJIe2W3rOzM3Z2LzGbTsEYzi9OKSq7/OeP3ALBdDpBa8Vq1VlnWbOmaGy+AaMHZwdrZGHbZ5fh7LZj3HefJKRpm3CoqcBwcX7KbCaQYuqWCA3D0NksQ1i10yYatXEK2i3baU9UBrtUOLSI3m0NHnqGbnAqfwVOA1B6oBIVVVmhlHGBRTYWo++tqSALiSwmrEyNDwjLlQCntidMPg6KiYDgEXr0N3j9IlNG2zwBgcTMy5nf2YV2SSR5dbTIY/EaSwoyXpP0MBATjXnNJvgafA3xn9DN9EBTrzGkgi8tz+F/4Pv0CQh7JuEXgd8ArjuAwBhzXwhxzd32PR1FJtJjyA4uZ7vw4hEhOeoZTEixDX5+4ik/ZIOSDHz4G1V9HXaX5eBhn/Tqm9/IZD3+6XJT2NkgsIeFGMXZ00csz09ZLddoY7P5zmbTcELPcrmirs9ou46u61jsSM7PTpFFwfn5qc27p5TdFuxi4Nfrlr4fwqm8yq2xr9drejo8YdVVDXPDxUXjmMoTdeKyMi51uBBUlWQ6r92ZBYXVulyOgKIQYQwEwu0OtCqlz2DkowaLqmbobcIP4c86QFO648mMwZobLoehNtC17kwBoVF6oO8ayqpGyIrG7LAeKje2hjDITvLHeR5J1/TvKL4kgxJhiKsDJv4v3Ml9iWDJyW/0jg3O8vSSHprr353TU9ArHZgErcCNXVCBMrAat0PkQxAhIeJN2lyeXb5nEBBC7AD/b+B/Yow5e04E0rYfNtpg0mPIXn7dh0flKJZrPRlRi1RL2DTRYgXJnAXbPkH8MRkJCH4HbxKGMBWBU10hhGm6tevz4yPuvPe2TUOG5uxiGRhoPi9omhXL1QV9PzCdTdnb22cYWtbNiqZpUcqaAtPJlNlkYo/pUr3brmtt6zNtpfj5+ZlNtmHsgSRKGZarNZ6gfezBbD5DSmc+NA1d1zs1HQ4v7TOdTpnNFix2dqhKm6ewrmuqsnDMbgOFCmOdijZFuMtkrHq0MSjVuzRmGuNWBuq6piwrt2RpR9buQdAYpamrCQZB264ZeruxqihLOrXgvJuSHtNteUgSbOIxdSVLySJ8fRajJDeazXus7PA0k+5RSNK5bS1R0GxjNo8l6e7DoOZvAZPQr+w35zD06inRkZ1qLWH15RnVbivfEwgIISosAPzfjTH/mbv80J9EJIS4CTxy1z/2UWTubVaBCmtyEUtTCe3vjcuJdlAzkz/puZUibrTc6Hki83pH6hAUGJssxPY/jLN09wuBXXKUEj203P/wHY4eP6Kqap4+fYrSmslkStM2zl4fnCNPoYyiqid0XUPf2V1009mU/T17PuC6WbNqWvzpPUppmq5j3TaIlURcWIegERr6nvOLc7SBaV2zt7NAG8P5xZJmbTUSHGhVVYXWikklOdhfMJ3UzKYT6qqiKAvKsmYymVmtYOjp+8Z62J3Dz2gV1/PVYLMZq8GtIDgtxRjn46iRRUFVlFT1hL7vbT6D6YyisBGOStkAo7KqaVXNxTBL1Go3E2GSBPmWvnSe/eVtTJoDQbLHM9JQcmu4MWPY9JWbkjk3LDzIRI0gLE+aSJGZoEprSEDIeDpzWmy6qmUjaPO2kmjAvvWb/d0s38vqgMAeNvINY8x/kPz0y8C/Cfw19/dvJ9e/76PIXPO3fI/qt7earPSPkxTAMxCLIbPX/K9eNbSqBC55mOunN0P8e2NGeyHiVFtNwdUl7aEcDz74Dnfff4/VaskwnDvGUTTrNUVRugxC2i2J9ShdslovuTg/o+/tMeGz+YLlakmzXtF2LcNg1XYpbQs7pWjahnqoMYM9uXdvd8GyOHN79QVFMUEW0Hc2lZc/u9BgzyosCsFkWnH96gGHl/aZTCb2JGGtkFrQ9y19X9hoxcE6BvXQY4be5TLULjmIzT4UQnsHu5uxLCvm8wWz2cKmD3dEu17bbc1lVTMMHV3X2J2QXcMwDIjJAWu1y2CKBASiGp0SvfCOPMAvnYVZE37+k6jCDeY3kVlwDBaccPZZey0KBBLtQsQKx4I6o54sn0WqZo4fGtUbfIIhVsH/boORYqslSdNHbJ5owMLHzDwbCL4XTeCPAv8G8AdCiN9z1/49LPP/TSHEXwI+AP6i7cTHP4os640fy7AQGmW1SSOkiFiaMmoAjQw9oy0YNYuYP08mxOHjuQN5CGEnQYA9FaxEq4Hj+x+yPH7C0A1MJ3NWekVZ2uSgw6CYTaes12uKQrCYz7hYrhi6jrUxtO3KnjNQFLTNGgQsL85p3Zp7IWQ4KcemPpP2/D8t2F3MOdhdoCZr9hYzLlYtg1Islw1Ka+qqQhuXtqtrMSiMgUIXvHzrOnVdIYCha2h1T1+41N5mYDKZ0HcdQ9ehhh6fks0YewaBzROgw5mDVVUym84cqExAiJA0BCMoSsvcnRpsJmEj3EGnLYOY0Ko9tCyDky+EzqaE4AE7BYkgokXK71v+eukc6w1TnZoFjN4rxlvahNMCveiICUuiEpLuOHGRiMn7vbmS6qibLfZ3+EzIEOIHEjizzX++lI+49wOAgDHmV7PW5eVPPuOZ7/sosgws/QUhwHhnk0nm0MNcql6NBsfVJvDJI5LrqSQJ8JESSt4y4dSBIuTMl6iu49573+To4T3OL05pu9YdQmqoq8pJ+JKqrDg+OQoHifq9BTbVlo3BL4qCvm9Z7Cw41ZZRKpc62x4nJkJaMdMaFrLkcH8HsNJ41TQMg0LIAqXs0d9t17mDQ1sGZbMFqUFx/eol9vfmCGE3+AhTM/QD9Hbt5eKsZ5gtMFrRNCu7bq/8eQsmpsg2UJaFi2uobPpsY2jbJjCPlNJlTVYhfZpxjGuUpiznmMk1lJiCA1jh5loIl18yoQ8b/OPnLGGchAGDQzOs0WcEkSjv6fynFGgyhk5FbaARsY0hRNQGIgFbk1HYsRp6Jwu9eTmyDcLXbJUi1pfnvBiJwZEZldfzg2sC/2JKwsHpUm7k+XSRLuaW92iYYahbBcg2koSAjFTFjJGH/jXjyfUmhlXNC6QsaNZnvPf13+fsyUOm06lNkOGcY/3Qs1x1VGXFoAaeHh/Z/fpKIYuSsixh0NSTCWU9seG22F2ECwAhkWVhjwMvBFrjsu/0qH6gQHJ4sGvj/JWiaTu6iwu0FlTKAsqgbFLSQkmqsnBLhANVJXjpxiE785qiLO22YAkYjRDRzl+vLbG2bhNPTNNlB8mHL9f1xO5rcCcWKzWE9X6MCSaDEDaq0CibigzAFILdS3uslWZaKBolmU4r6sJwer5mUsKs0kwrQ1HAqum5aCpaVaKp8N51E7g80lE2h6mQNXH2N8VOYi4kD2aCw4A/5Td/zmsvG8QTAtnUEMObcap8rsTHd8f1nLhs7izYYIY82y8fa3j297y8OCDgRsyv74vRVJGESG5zd3gLKiwDuglLpUYMNWWDOHQy95kmIXDSv6AqJeuzYx689w2K9ozrl3d5dHTC2dkpJ8cnlFVN547JKsvCSV/rVLNr7CoAT78abKRgVdP1Pf3Q0zx4aBNvautFH0wbVjOMk8D7O7vsLOY06xW61046K5SW6H5AKk1RFjbxp5BMJpWLPTDs70y5fm0fWQqms0lgXExvx17bOHjt8gT4NGN2ea8IY11PJhSytEuFokBIwdB3SCEpq9KB4YA29kg0KQxDP2CMtemVsqP78OFHTOYlt16+gawPmO9MuDh+zMn9j2gZELVg59IOO7MZ3XKJaAcKM2F37yXWQ82gpNUugpSzjtQIDCN13kc6BmrYDvubn0joyjGniIwa/FCOW/P6ozkXohnNeBnQYEamRdgKDLEPIqH5YOJu0YqMz02wrVeb5YUBgRHuEgYxGHterTfRxglJJME7AuNusDR4wzsAU2Cx/xZgVVZt8K5CIbDRbdg188IohF7DxQWP73ybfnlG17YsVzY9+Hq1Yjqd2/j3vrdhvUrZMOK+cwdpCpdJyO7FL4oyZPQpC0nX2YNDBGCUZfiyquzpPY7IhTDs7+3ZDEG9omttjoJJWTJo6IceZSS1y/yrtXJnChqqUvDq7cvs7LiEpW75bxhauzwoC2Qp3SYjEFJSlgVVVbsoQZvrwGs4WtlYABtRabMD2yxF2p5niF1aVWpgGJxTS1YYbTg9P+fh4yMQA1euzqgnir29JbXY5/zoMftTTVXVNN2ak5PHtOsdirJmf6F48PgOy/4Ji4NXOLzxMqvWsFr3FNKEuU6lg7UqI/ekjrRIISKRDP6zZ8xUaqcKuNmQxrlGGql6q6YRtNwETGJF8SlP664PwvuIAgD4N4loEmzgmoiZubaUFwsEfOcdEvqpgHSiSK5EqZ8smBBPMWL0jP0k3fV2ecrJo/vMJ/Yknmo6B1mgh56qtEtjfbvi7OSI9WrN2fkZg9Y0zeBO3TVU9YTpdA4UnC/PEUKyu7tH13UcHT12iTlsBGRRug0/gCytdtG7Azq1GqyhI12OAWE3IxkXJASGoq6RSrJue5QLRDHGngGo+wH0wGQ6YVJbqa0E1JXdFjytJ9y+dYWytH4JbZRNNlKVzBdzqqpyG50KisKq80JYG9y22VDXtXXo9YNLJIKNExDGrSgMYQOQEPZYM22sCSBLuw9CGbhYX9CphrouqOqK84uO1flTJrLg5tUrqF6glObpyTGPnhzRTRRvvXkZrZccHz9hub6grh+yqKZcvXTAkycd00JTSue0DYajCUyTyxdjaSSYmeQrDiRbcUe2tEj/Md52FYGhkzi/hOIiZaZ0OCLMKJxSISbir+FpYWnc9ysAgEieG739D0VmofGYBAAwLpzX6CSL1ObkjDHYXvSqUkRgP7Cq7/nw3bd59OAhYCMIu7ZlZz6jLAVNs2IYNGVR0HU9oigpCkHTNEwmUyaTKVoPrFZLwLBcnXOxXFLWE5qmoVdWykts5BzChhYrrAQuK7u1uO/tUlwhJbPZzGYPEgVSlBYsCoGQlU0kulOyftjQXPQMg7ImhoG+H+jalul0amMBjN33XwhpY/QxfOozr3Dl6mWKsqSuJtST2rZBa6azKWVhNQC/fRmM9XW4tX8pbZ5DmxFYY7RgGDoHFDZ8WCt/2o0OS5SeHU/Oznl09JT9/TllOXD5cM6Vq5e5dfs6ZVFyfryyh6uojkdPljx52qCRGPYQsuDJ0yXIkoNLP0JRXbC/P2F/d8Z8MUH3JVWh2akGbu5bIGtqP/WGfL9AYh6KSDdiJGBiyU3KJI6UDZ17RMFm43JixmbvE/krfd2ZaeI12rz94d70sxGxivDjHwYQcII+3/8NUZ33jhWZPRRxz8ahpxFUMoy4nzTvc4C2WXF8fEzb9Qgh6buGqizoNSwvWoyCST1l3bQUhQ2y6XvFYm53+klppWA/2H3/hTtl12jDarVCG0MhK2wSTtuvQWmq6RSfjFO7/P1FIakruzPQnwgsi8IBoMYogyitdOz6nlJJtBEMyp441HWdJW8p6IYe1RkX1GSJ59bNq7z+2i2KsmYynTCbzpjNZ1SVzSnoMhaQLsHZdOBWra8cYHVtQ9931JXdz2Dc1mRtUklkfQoeoKp6iqynrE9bymqXg4M9uq6lrue8dP0a6IpOgdIT3r9zzGK3RlCyu7dP0ymKogYpeXjcIUvBYr7Dul1ztZ6iFdz96IiurxBXJZNiYG+iqCvJXqkohKGUzvkr/N4QQ0jg4RnFj7Mjt7A8t1FGgsdYugvJQsNFE+0O/0NY6naE7tV7NuAiqvU4AMuSoNj/vS9gQ/qPqtr4vqW8OCDgS2pGuQsCn1fQJ0fw+BnttaCGefQnGgyx3ggE69UFbWODVuqqYnFwibZtaRq7yaauahCSnZ1dEIa+b5FShUNEZ7MpIJjN5hw3R5Y5itJFCNo2FmXl8vdD3/Xu/ZKqrulbm3RzOispyxqtB5ddV7kDPFz8gttDMAyabtVSNxOmqmJwm4SU1khtzyjo+wGtsZK9KmnXKyZ1xZtvvsx0bs8wXCx2bN6AuqYoJYUQoDU+mCmcCOSyB/l0Zv6I8bKorCngdkZaM8Zm7gmhxljQm8z2OLz+Gqfnp0ymK/Yv3WCxu0/drei6NeumYG93h2FQ7O3tUVX7QM/+7gIEPHzyFCjY3zvkfGm3I0+mU27eep3FbsVqbSjrKZP5gv2Dy9y6dZsbHFAWhiOmLITioFYYAUVVs+4Vy0YhpfX59IPdDEVw2iXSciNsN9ruiVVBkDhBYLm/xhAO0SW5L9QdKnBe/0j4XmjE+139IoJAfI+HEZGZPoK4DT7VhLeVFwcETFRf8u2+9hpE29heiepZtJcSlR8i8odrMQZ8Nt+lKCsqbU2NVdNQlRXzecny4hzpQmzniwVNs2YYNHt7e/R955Jpdi4LkGa5XNI65pcS5ot9Ls7PEcIyRF3VqEG5JbSJ223nVwyM0zJ6px0ohJF+A4PrhwWEYVCIocesl/ZU3okDSCkZekWzbpCypNwpKAuJqUreeutVbt2+QVlN7GahuqKqK7vDD9BDj3Qn3Q5qCGcB2H0WkairqgQqQrIOHTUzafcjE7Zra81i55Bbb36Bk9Nzzs4v2N3bp66sFlTVc6bTXXYWU4yC5cWay1d2OTy8SteuuLg4oyhL62sx9ryC3cXcErmU7OxfAgFtb7U4pXvWqxVPHj2AZo1AcbR/wuRGz7Q4ZVAVt67c4PRi4KP1kkoKLl9ZcHwhOD33eSmi6eiXOW2GJxNoyYfwRud0JNJnrTXkhGwSyvXvNPbY9UC+QT0hlfjR9s9fEpcLE0Aw7jzuxMQ2GxG0sbwwIGDyUbUdzoIdnD5gHBaHUTMZaCSAmqAg2aQJNGZo0aqjazuK0qa47oRksZiz54isa9YcHz/FR34Ng3XelWXB+cU5RVHQNC3T6Q5lOWFQPc26oWtb6zDDJdeYWht8vVzRN41NsKHtoRxKDXYjkI5gZTfuFKG1OfKbEKNfYk2GsiwxBpTSCAld14Apef3123zuc28ymUyZTqy/QAoRQn2LwtrPApsSTashZAU2RlOUpQ1s6gcGrWyMgzH2QFEXQqy1CeaD1VoKZjsH3HztJ5DlHMGK3d2rNE3DkydPuXRoVzeWFx2YPdSgODs7ZT6bcXiwy3q1pqoNVSVZNZLT0wvOz1fs7u0xqSXN8oS2XfH0yYesLo6ZzA4pigkfVHeovirYOZszm81Rn1LM39jh0qVdulazM6/omjPU+Qe0WvHStde5cbjH0EtWjQqaZNikZkSgMa8keDZPE9sKZ3+bhLrC3yCYTZTm5D/7aQ3uhaAsuBvG63wmwwDCm8fRkGl7PLs8o7wYIGAYSf8gAnNwMOPHYrBP0AvCwEUPb5q5xQBGD5w9uUvXrJCytlloZcFisaCQgtXygtlsynw+5+zshCuXr9C2DU3TspjNAMPOYhelFV1vKCuDKEpEbzcw9RfnLp2XlTLaGzRCuEQbfcj5NgwDdV0h3Tq80Rq8xuOATAhptys79VwoSyQ+x4LSxgXkaKq6xBjN9WuH/Njn32RnsaCua+vMrKdUVeH2ERRObbcnAzfNMqYEc1GRQkiMtqsZpTNt0AqFzQdgadu4HIT2IJJyus90/zqdgqpX7Ozu2eShgworF4NS3L37Pk8ne1y7dp22a2i7C3b3J+zsXWK5XDKd73Dl2iF37jxAD9Y5en5xRtNcMJ8vmM9q5pNDXnn5TR4+uEtdKt5681UWx1OOT845UQ29mtAPM7ruiNOzI4QwVvuQiuPHD+mHx+zMDpnOa8p6Qt8rjBF0StIqEKK0qd9UlKLGqfFBhQ9mpk+Cm6j83mcVuDaV6pv0HG5JKTzEJXgmjyDkNedoEidskvjUcq1us7wYIMAYBPw/qST3v9t974keACRj55dpRmut3k61NxdcefVz/PTNT4ERnBw95p1vfo2L1YrZdMJ0NmU2m1OVJWUhmM9n9mRdbVwGoIbz8zPr6KunTGczlssLlLKDPZlMQUqGrkNOpy6ctrWtNDYdlxQEx5vWBmF0SChijEaBS9tVhOcwxoGAP/bbMqzf/TCdTFgs5kynNT/xE59hsTO30X117QJ+Kup6Sl3bQKaht/sD2maJcts7iqKw0YRgHX8+bFlbsBj6nkFpe2y5iaqmLGtEtccgd2g7Rd0uOXrykLKyUYXXb15j6CccPX1IWRTUE0lZGNTQc2l/j8tX9hiGY7r2nJPTNcv7j9nZWVBVAoqKV159nbOzM9599z2mkzmT3R3M0PH6yzdZlBfs7UyYnQqa9TECzXxa8ujshPe/8x6FHJDS7nN4//3vcH5xTt+umC52+Omf/gK3rt5gMpvy9PETlBaUkx2UnCLLCfceXnB67vIzbDEtq8pmnlLKO+pSjcAxfFBPUx+BSVYnLL2GfAZJAFC2dya1N4zfQZvumInaihesHpj+UIBA6tCzJQKAwzL3PeQXSm4Pipr76iV/XLVNNQMAUZRMZiVCSF7a2WM2m/P7v/XrNG1H6xx0i/mc5fLC7tUXhtXFkmbdMp/PQBS0Xcu66ZjvzJGlPU3IDMJt4CmZ1BXCnR8wuEQfWscsQH7+7ak80nmonVR3TiWbqtyvCYusb9plLRZGM5nU7CwWFAI+/9lPcbC/S1VWVJUNVS6L0q1ElEhZYsxAURaoDvvufsBobQN8utYdBqqD0SmEXfnQxmCcPwPsVurZfI969woDNuPR5cMdMAPffvsOs9mBWw7tOTl5wv0HD5jPSn7kR17ljdfe4sG9I4xRLBZTJtMZ/XDBenXEV796j8lkxrWrt2hbwc7+Vfb2DijLCcvlmpvXbjOblaxWa54endJfbnnnve9QPBRMqimrk46zkyesl1eYTQUnpwNXruwyXxiQFSdHYMzAanmOuHadrr3g8pVd+mGB0pLVuuX48WNMqylEiTJOqjs+llJQlwUHO5q2N5wtfdyBtxOyoHV3LTKo52jv1svp3gPKiCUygBnTfno9Mn3WpmeUFwYEYqBwuGCLiRiXqvWeuWOiBo96/kHHUMand0qBJL7EGI0WBmUU52fHqEGwWCxYNWsb7w+sVhdIKZhMZqxXK86X9iBPUZSooeP4+JRh6Oi7lma9ZlA9VVUynUyYTmp6aVXgHoNSlnGM1hgEhSjQWJVTCEFZVPhoMO2O18ZokDL0oSxKK92nBU2lrcrvogtf+9TLvHTrGlKWVGXJpK7d38odRW4ld1lKVK9syu++p29aG/CjFD4IyzikNcrmL/QxA2qw6/+yqDi4epvDGzdZr085Oz9HInn86Ijjo1PaxuY0KMqS9brj8eNjdncrXnn5MjeuXmJ3vkO733FxccJ8VlAWFZNqysHeDl/4sdc4Pev56N5T+h403+SVV1/j0uFlLs6eoFTPrVu3OD055t7jC5a3B2S54OVXXkVKeEe8zdPjJxSVYbFbY8Saer7gT/7Zn6NrB37jV3+HDz98xJ07H1LUFbduX0GpAiEXlELSLJdcnBxRVRMOFzusehuA1iuJMoLD/QlXL0+4OD+iH3qknGL3WclEVXf0ZnxegG0ELuIf47SGxHwQI4a3wiO9licatZaCSX8mmMnPKC8MCGQOj6AmJT8Iv2lIx5xr3i5zt0Vs9ZWM7KEABCKEextgGFree/vrPH7yFKNspNt8saDrOuqyQiBYrxvarrcJOIDV2p64q4eBbmhpm5XNKqQUZVVSFgVKKSaTKUWpQRSsXJJONQwMfYfRthFFWSK0wbhMQRtrwG7nIVIgy8JG+NUVYirpxBp7pFnPKy9f59OfeZmykFRVQV1X/3/q/iPWlnRNz8Se8HZ5s9e2x+c5J+29lbccq4pVJEukSHSj2eyWgNZAAiQImmjeDU0koCctQIJGkiBo1EO1BAiNbnazWSyyWHXr3qrrb+bJzJN53PbLu/A+NIi1tklzVWaS/IFz9loRsWJHrB3/93/m/d4XSRZRVAlFlZAVEUEsEcSSNI5J4kqjIAwCRAGKvOIdKDZehrB5oLaMw3lRVQ5EQUXWTFqDu9TafS6Hp8ymF6wdr8I8yBKqYqLKFXZCVmTCMMI0de4cNtnpdpGEBmUusNPr0mmb5HGIt1ihyAq7vUMkacXZ5QX1ehNFNYijKomrKiXr5YgiX6EZPlGYcnj/iN39PYqPc6I0RpQEAgLUHYneno3jLABwHAdZ0hgNJ6zmKxq2xP5ujSxe8OrFHFWxMSwHEMlzhX6vg6ya6IaJ783xwhA3scgKCVMNkEuXLEtRpBJdKQkKkWsw0XbB2eSnrrzUGw/5l0PZq0rAjWSwcHOBLL9sSa7PdCuJXnxp768e3x4jcGOUm2zrNvlSXn2Rt+2nsEmp3qReuGUEhG0S5UY8dZUsue5BX87GnB2/rlp/NZUkjkniCE3XyBUNTdMQZZk8z/GCAEkUSJKK+68sCgryK4Tc1gBImwkfBAGaZiJKMqqqUeQZhq6SJjJhEF6JdSiqTJ4LV6vt9h4EUUKkitVLsfIIirKsypHFBgBT5Ozu9nj69C6aqqIqSuUBKBWVuapWYYGqqchyJTUe+SlZklcCKIoKRU6Z5+RZcRVmbBty8o32YRUOSGj1Do3ePu2dQ4LAYbFaMl85dNttJLGqGizmK/wgZW9vl4ZtEwQxd9++y9tvHdFqNMiRkVWFWk3j+PVL3ry5pNfp0GzUNx2HMp1WmziRiNMMXVfIMwfVVHnwYJd6w8BxV5yeXCLIKvnjkKM7XdLjkjRJyYSMIIz42S8+YzyacnSwi6bonB2/IvBiBnu7hNGKtIho1fsEQcR0PqKeRmhqHVWr0WgomJbFfDqmaSWIYomgStRrGg1twXwRkKU6klRNeEOveBOiKLuBO9jG/HA9g69DhqtI4WZ8KHzpOb56dAVuWoHrpPmNoOJGGf0qZ3O992vHt84IlHALEHTzlrmqBJSbjPuNaS/cPvZmF6KwwXhvPYXtn0cUKyNxeXZMGIRoqlbFzIAoiJQUlEVOmiQbhFyxAcXkG6GNKnbOsow0q6C/8oacQ5IkZEUhimOCKKk8mQ1RqCgKWJaJqirEcbJh6Nn8qYprNiBho+qjbDQECjHfgI/EjfWvAD53jgY8fXoXyzJQZAVVq5CBml4ZMF3X0XUdWVWgLEmirAoXNBNBkIjyqtGozLOKj2CDBoSSIq+alNIMorRENpv0OnvUmj3SNCcIfBRFZjyZEYYRvW4dVdGoN2t0eyaDnQHdVou79+6zd3CAkKcoqoogaeRFhrNas1gsKQSJpBT50S8+IQ196jWbwd4+rVaDyXTGkyeHpMmai8spiiKgWdXfJ0kijl+dMno8RZJSevsdFnMPG5PIT1nPM+4dvc3R4QHtRh1TjQmsCE0pWK5WrNwVd+4cUrMNkqRkvU6wTYeDgxatTk6vJ6FpEievL8kKkb0dm91djSJvE0QqhVIQxVV7cbNeIAgKkxQ2tn2TUrnpnpdXIasAN2mrN8+xdG0AbjjD1ye7LglWlYfrZKKwTYrfcP+vIPbfdpzAtaXaWrab0fvmJra9vlfwz2oyi9wMkbZBxM3a6TbG2vYeXDdUCIKAu5qTxxGD/i5+EFCWJZZpo2s6SewjyzJRGCAqKqIss1yuSDd/4TRNyYscgUoH0DY1sjRFlDdMvJKELCvkaVp11m2y+0EUU6tZ1Oo2vudTFhAnMb5X1eC3Ah+CWF2/uDEulmVQalTiIpKEask0BzofvP9os+Kr6JqxqW5UZB+iUKkGS6J81Z1YJfNskjimSDPyJCPdiKVuwUv5hjcwSXMmc4/h3Kc32OP9B0eYdoXnD4IA13XwHBeBCgmpyBp5AbIo8faTJwgINFpdBKFkNr5kvVywu39Eq7uDQMmbV6/56OPPqTebmHaft97+Dc5P35ClEUFa8uhujb3DBgeHA1bLFYtVQRwvWa48uh2bwV6P4WSN54X4ocuB3WQxn9Nqq7SUFu++8wEP7t9HkUtWywmrhYciyaQFtGttZM1GUzSiMEdCZqenIoolSbImCgs8L8fUcjQFwpXDcviCImnR3+/T3VFR3YTpQsTUUiI/oBBtNFVCk0uyHJJsgzmoHt7qf2FbNai2XVcPtobgqwnDq+m9jfmFG3yamzb7a6dgy9395YTj149vhRGoLNdWmPE6ybHdd/V/ufUDbowbntU1fdPN3ZuQ4IYntqWIiiOf05efUub5Rgm4iqOTOEQSQVMV0jRBkTfQ3zRBEiBDIAiDDbAmQ5RktE0WfgveyYuCIAiBqqVW3PwF803M7wchiiIibRhnZFlB0zVkWbqqSwsiqIpMp91gd9AheBSQKWCGJqZh0DyyedF6Q63eRJJEdE3BNA00vWpwEgVhI/vNRgC1wiLIskyRFZR5diUwUuQVT2BFKFp5LLOFy4uTKSsnoV6vM9gZUK83KgzEhjNgOl3iBTH9/oDVaokkyHTaTbqdNmmWYRi1qqEqDsjTmFIQabS7GKbB+emY07NTLi6HuF6A4+T8vf/RW/zW7z4kjkOiYExZrFFFOD6eY5k1Htxvcfza4/R8TpZWgip37uzyS/1Tcj9hOrskihMQYG9vj/ayTb3VwFldgphQbyiUmUiWgmnu8OB+D7sGL2cXJJFFu9XGNEs0rSD2Ey7dc/K84IP3HjKfLxiNFzjLMXG2ot5oISFwtNvEMppcXDr4cY6iSChyjTgpGM5C4vRmwk+4ev62z+J1IlH4yrNbvai8h/JmfuBrcgts5sDVnLqVm/jm8beRIfs/AP9rYLo59H9XluV/t/nMX1uG7BZW+uomuOruuo5zbibMtjqwAsWGnuoaSVjFRteewY0EoVAlxqbnZ/iOQxyn5FmBIkkV3wMiYRBSqJWqTpXJhzCKqnJ9se2qyyvWnywli0vioNIIVNUKGnwdlBWwTfpRkGcFeaZQlkJVCixzRAEMXUWWdARAkiW6nQaddp163UKUJC7MMZ17XQ7UXURRJNYzjpULTNNCUWRMowoBdN1AkSvBkaqkWFwRmwBIknzFcrylD6uOLUiSjDgtOD6bcHq5IAhjTMOg1+/S7XUqPoE0I0kzKAuazRayAsPhJYEf8/D+fZIoYXQ5pWY1Ma0mcRyzmE5ot1ocHB4hUDIeDfnJj37Cy1enQAXDXi/HvHj+jLff/w6yojAZO4T+hGYd7EadwLtElnyabRnkFod7Hdauz3IZU7NruC9jwklKrdZmvVoj3ZPodExsKyeLQVdqzGYBcZrg+RX4a3d/j3pDo92weHjYZnD4ALteI02WKGKOUKaomkRR+KTxEkVpMZ97TJchx9ML0ixj//CAPAHXWSEIEmb9AXbjEM9bIS0uKwanq3j/ehHaJr1vE5/cNAWbp7cEYaPGdUVgylcTgts5cbXeXZWTv1KauDX+NjJkAP+Xsiz/TzcP/pvJkLEN3m+48duNVztvrPJbu7kFXIg39Ai3P267RCVbJ6PEXa14/fxTAt8h8FySOMU0LdKiWkHiJN6U0nLiONoIhhZXWdckzSoegKLq08/yjCSKyMpqdaww7dUfqEoYlhuwTVYx4RQlzoYsRNM0JEnEMHUMXaFm6Fi2TppmHB3tVXDckg0bj4SsaBhmDYESUauqFZZpoKlaFQJoKqqqoygyWZaSbjQFhRKKLKsETsjI04qeTKBCHC6WLvOlTxCXeGHIaDTdGDtoNGzu3TvEMCwkRa/g0nGAooq02w2KPKLbalMkKWenl9Rsm16njWk3KqShsNEdKAp81+Xi7IyTiyFfvHjNeLTkwYM97hwNqjJrdM7LT3OO7j/BWc1BkMhKjWarRVnKjGdrmi2LHUulZitIskpRmOzttvj9xm/wpPZbhH7An07/gr8sfsrp8ZBnH3+GpgocHQ2oN+rsDmSCyGc0mhMkc6YLiSQFipKaZdDbu48gZghlzursGYuLYxRDpt3YIcoV5rNnNGwTVcsw6zZFqXE2CvEDHVFUCEYh6eVrsjwlSQsE5JvJ/puz5coA3EYWft3YlhmFqxzX7blTvShvwoz//56zGn8bGbJvGv8Bf10ZsvJGAoMta8o26q8s6FX2tAqHNvdWKeNcuUQ3PKPyyvpdQ49LChaTEV88+yVxFBNHIUkcI8kqfhAgAkkakWZp5fZnVU99ul35BEjTuMLOU25ENqSKOEMSKLYlP0kiSRPSJNu42jmiJFHk5VVrcZokLBcrJElG01U8T0KWJFqNOkeGhq7pQEU6kmY5sqIgyjKKqKCqVbO8aMjIioJh2qhqtV1RVVRNr76vNGGLoNxCgWVZJkuS6lvewJoXK5+XJxOiOMN1N+AoBCRJpFGv8/TpWzQaDQShygOoqoYia8znI8oyJwhCDN3ge9/7dV69eIlhGQwGA3zfoyih1+0iyCovXrxgOBoznM6IE4EsT0kL0C2Lh08O0LSUNA8JvYA8OWZ3V0c3bJarKc+ePcMwJMyGyWzu46wu+enC5d7dHXRTIc58kswD0eXB4yeUT3TiNOe3hO/y6tXndAdNSlKiOEQxRDqNFv39Llma4Xo+XpIiqnXyOCSYvKrYpkrwvIycBnkUUWYZz09OmUzmWIaJrBpIRYbvLgnXBbrZI8Wk2JC2ZHlBiXTL7d88xSiKvEGHcr3xSy+vQ/4bHsH2gE1+8SvHXuXVxCuC3eoCbqIVb4+/jQzZ7wD/W0EQ/ufAT6i8hSV/RRmyr4wSSmEz7YWbkf8NS1ldxK24f8vAemUMN2mF7XmunIGyYDkd8/lHP8dzXbI0Iwx9FFWrcPJlReiZJBEFJaIkkqbphmC0OldebN3pqnRXNevEiKJAt9tGkmC18tB1tZLX2gJ6t7DNDSKw2laQpTF5VpWeylIhEzMcz2e50jnYH2wkyHKyPEc3jMroZDIIIqIoIOuVUKmqG2iqiqYqSIqKJCsbwZCKz08Qig0JTkmWXq8gglgpJp9djpFljYZmkCcBvhOCpGDpNo8f3aPVbBAEAXE6Jc0LNM0gTRJG4yG2bVGv29TqNnfvP4QS1s6aMIpxgwWtRoJtGBRlycV4zJuzM9KspMwFijJDklWGownL9S6HB3Us1SLNlhiNhHSd8ObNKV+8OGY0nqGqMvWGhapIRHGMgEhWwO5ek2Qv5+NPPiVtwMpd4uxkpLqLbiToZkoYL1isVuiqhq63mQ5nGIaGaelVNUYUGK1dBvt99MSjyHJSDBa+yE9/fMz56Uu+8517tPt1Dvc/ZLGcUgoyiqbRaij0uhKCbGPYfbq9A1zfZzhe8uJ4gRdkN3JX1YsrsVfEWwbgV0yP6+lQbs5zBTHeTqBtcvA2xEgQ2BDFfP3428iQ/d+B/3xzff858H8G/pd8/S19JSK5qUVYb7Q3q/W1m3N9MwKZkrBsT7g2CF86aXmNmdq8paRqA92KZwbums9XPyfo+IRmSBgEqKpKKkXEZYyqVCIhaZohKxJpkW9ahTMUSUYG8jhDFgVssxLXKMscRTaoWQbdboMsy3j5OiOIPERBRAg32X5AEEuKvKykvDb5iW08l2kpgiIQZykYJeO6iNJQEQCzpZOkKXmjJGqEiEuh8jyQURSZ2IiZtxaoaoVDEEV5Q20OoeqTRn6lEFQWUFReiihKpEmMJCuspBDxsUpXb9Komzg/PUOwfQTJAEuF+ylz7RLXdVk6JbphoWYqWZlTdAsSMyatpQhdgU+iZ3zhf0acJ3TlLkJdwJFXnE9OyIqcM3NE+bBEQSSJoirvggSNlGlziWxlSGLJpTIimL7h4nxF6BcsNZdsv8QvAoQWGIbG88/fkGcF49mcu/U9xtmKR8Udoijk7PwNw9WM4C2PNAuIogBnXiE9yxxWixhJ0Dh+fU5JxsFBr2KRskRyreR4dEHmh+hGm1xsMHciXp8v6HYbGIaKYWnEOaR5RLfRwjY1GrJKs3VAze4BGjIuvlmgytuu8LISf1ErPsl8Q9t+DVrb5AduJfZuzZfNs/01wf02KX5jupVbQ7DJCYh/W0/g62TIyrIc39j//wT+283bv5IM2U0twt2DuxXk58q92eKuqlDg8Pwt3tz57Pbkv/b2v2T1hCvk3faLzNOMxWSI8905y9WKoqwyBoWUXsXsXlkgiqBpSkXnXVbUYlvkX5qmtGyLWs3akJCW6LqMIlcTLpcyKAp2gxbj8ZLV2kNXVBCqc+Z5RhQllKW8uX/INqQgglRSSBlZnBBIObmekpgxkixiGhqSLLFU1+zQpb6oV4lDSUIXdA6WB3y2/3xTjpSRJHVDZKpQFAXeekaexrBh/t2Ki1ayZCriHRnliYKfhjjFigVjMtdFET0SZclJ7RxN06k97iIru8xDF1GsKhmSLFIoMVgpqeogCCVhL2K5XuEqHpqiV8ZjscAPA6THVQXFMHTWqxX9fpNuv0WtYfHHL3/A5KM5CAWWZbCz06H9sI6/CDn+YgyCQLdTZyqv8f0Q86FJEIS8WJ4xrzuIXwhMXjicL35Gq1tHfVfhTJnw2esOpmHz1u4jZEkjTWNOz85xHZ88LxElg+k0JQh9HC/l1ctXZEnCoLtDGi+RRJOszBns9rFsk9CPcI4Dvv+zT6g3De7c8dnd7bPT7+A4l2i6RuQFlHkEBLz9qMNwErByI2xLpd81OD5zma8SrkLf8vqJ//IUv8kN+I2An9vlgmsvobIqX6mYfXn8jWXItjqEm7f/IfBs8/qvL0O2vV64/u8GdPLtz37jSyFAtetKmW5rCMqKYKMosytDkCYJo7MT0tcR6Syj8KtGGsoSRVUroQ9Np9Fq02o3UOWSKAwwdAnbNisUXV6VAhsNG8s0UTUD13XJi41ib5kgihJ5GkIeE8Q5JydDFnOHrCg5PNpBFiGO401pqGo2GY+XeH6EoWvIUqVALEkVxXdRgCQp1GsGzWYNSZJ4792naLqOpFdegIrG77/+XQQqkRLLriErGklSoOgmWZKzmFzgLi6hyLAsG0naiHoUVQekrBhkuUCUZZxfvKb80ec4YxdDEVGlkqNeSbMus3PYZikdceGb1OrNiqbMVjFMCVkUaNdsRFEjjAvmqwW93g5JGPGD7/8Ae20wWy4pSqjX6+zudBDlgr//D38NO7OZfjbj6HiHs5NLfM8jCEJ+/bfeRVMNolBh92RFmuU0mgaqEhGnCYHvo6owHK5oNGv0ek06+y2+8E948cU5hqGS9XJ+9OPPuHPngCdPvsNg5z6GbuMH/5zj43MURcfULRZLBxAYXayYL2bYdo08b1EFoR6KYbB70Ke7a7EzsMkR2R2NuBxOKUsBL0xpJCkFAX64Yu0uybICypTdboOGpbJYxegqSGrF/HyVrypLtknsG9P4+ln/BtD/dVj59fsrlaSSW3wE3zD+NjJk/4kgCN+hup1j4H+zuai/oQzZxhKU4peaLcqN7NiXbmaTJdm6UdubzYt8I91VEgYe529eMbo8Jwp8srLYtNfKlAjUWi36e0e0O100o+LcK8viaqVHgCwJKaI1AimiJKOoErlgIDd7KIJMnsdVso+SaPGKPFli6DrvvHOfKE7xAp9mw6pWbk1HFGUkSSQMI+zakMl0haGp7PTrUFbEIH4UM5msWK1DHK+gXrMI/ADPD1BUrfKPNr3+leReRfIZhRFqIYAgE4dhRcjhx5Qo5FlK4PuIQg5FVgmZKAaibJDmIKkZdqOk1mnjzy+QJRFTq5KHruMgjd4gDQ5x1hnD8QJZkXj0ZAfdtJBlE6tmopt97AzMWpNOp82f/NEfcX52TlZkxHFCFGc0Gy1MXSFIAl5+cczZxQRRLNk/6HP/4SF1XeLk5Jz5yMMPYxTZot1s4fk+kqCQ5wWyXJBnCWbd4M7dwUb+HWRV4vBoj1azidteM5Pm+G7Ixx+9pNn8Pu++s6LVHDDYrfG9772F74EkmRimzdn5BfPFAhCoN9oUBVccjJIMkqQxcyMaA52aZfE7v/k2F8Mh/b09skJhPl+jyhKff/6aJCkoSx3bavDm1RBJKjk7v0DXdY7uP6IorE1+aPMoCxtcyAYrc1X43i7o3zRjvtJ+f/tDNwH1v2r8bWTI/rtf8Zm/tgzZVRkQcOwV/+bv/b+pu+1fefzX3t4m1k6ikMD3CN7xrwRAEAQMy94o40p42opQ8ji98j6+7ka3QKbt1W0zvjdiNKH6uos0Ik9cJFmr+usFkSILyZPgOjsvVeWioqgmWJql+CU4yurK+GVZQRBErNcuUTOh83+rA7BeOdRqNhQFsihS5DmCXAmNypJAGAQkSYZl18nzkjAIuLy8xNJlVCEj9DzyLKXIC7wwR9FSbLskDD0Ms8S0JczaHor6GqEIr9zKLM8JogIhLKvr8kLqdRt3nWAYNt2jPt3+fQyrsQFhJbz4/FM+e/4ZoiTRbjc4sEyiKEUSq2YsTdMJnZLZ2GW+mCIIcP/+EaphcHh0hzw3mC8z0qSg22nRalokaUyaGUymI+K4YL6M6PRMBEHBNFREBLqtLqoYkRk5l50XJA+nzGYus3DOj0Y/R5rJ7A52qD+xKEuJLFNYrXwuOpeMJ2MM3SRvChsaOYlarU6r3cK2NYbBimF9haGWxLJHYiV8mp9j1ppEYYjvRRQ71fOwWAQ0mk3yeooo5viNCJA4NSfEeo2gXlV4vjrJrz3gm9Wur5st15nAm9tuby8B1159/Uk241uCGLw9cilj/+IB3/vZ37/RRHT7hq/KJDd8hAqeU5BFIRfHb1ivlhVWX5DQTAO70aTRaqPp2o3466qusIESf/N1ffkaSq4rEaJQOXVp5KDoNqKkQFmQeiPyLETWalCESLmDpikYdovAdciyiDAM0BQJTZXJNuQUvh/y6vUpP/2nn7BYOfSsJrPZgk6nhaqomIZOIVZ14bIQr67ddR0QBGRFJwx8fD9kMfN4cDRAkjXCBEy7iSFnzBdLvDCB0ifJFfKihq430Iwa8conEQUCAQxVpGmkCHrM3k4Pwzax601a7T6KpGEYDRBkwjAkjSsl5jgKefz4MePRCEmBTm+HJMkZDUdIslF1Z5Yq/c6A5XyNt05483pIs9lgf3+PxTAiS4sN1dr2+xWxTJNWM0dVBWoNmTRLsSwLVQXD1JkMZ/z8Zy/RWgqH+QDH8BENGecyYqcugyhzvlgjKyG9bg9JyjBEjffuPmLH6iKIFqHvU+vU+M6vfchOr7sRZKnIVOfLJT/90R9Rlhm2bbLbaVaJ3iRGFkz8KCdOE4xcplzntOs2BTF2TSf0U7xZyMHhLpm+4Y3EwgsKui2b2TLA9VK+fim6vfUr8+HrntXNB7/3y3+AVH7zVP/2GIENDfQ11fgNV+gr5rK8ZQRvU4dUq7Np2Ri1OrphoptmBZktt2Qk18feZHv5JgNQbq7hZq13W7Pdrt4buD+q2eDakoso9g7qhh2ozELIDZ68u8PBXpuPf/EFblCwo5bYZoHvObw5nqHrJpZlcnS4x8vGCWmWbPQOc5y1W6kGZyaiBEGYoSkqklx1C64dj9VyVeEMNmAnZ+2yWJgc7fV4/HgHP8o5P7/k4szBDUL8MOTD777N4cEBWZKiZiue/cWIPIcsF4nikjxOuN9MefCd9xg7MceXC0zTZLDTp9nssF47BL6LeiVAmqFqKrqhEPtrijQh9EOWK5e6ZdFvNRAkEUFsYrz3AbIiMRyNmVwOaTUqTsJudw/KgihyK3xDKeAu16i6gRDpeK6Hqsm0myZFGdBqKfhOzuFBHc0wkS8F3ryeIqxNLNPmafsxqqKwmrvIssJhchfLajK6PEFWS/r2EePhDNu+w++98we813uKLN3IqgtwFl0wev0cAQddF6lPmnzw4QecTz4nCAparR6lULJcOYyHC774i5fopsCdOwNMw2a2CFAcDU0TaLZqFGisvQI9rKFPRTy/uEYTbn/pNme27Yq98Qz/lUZ5wyh8zfj2GIHt2GY6t4kTtot+5ZoKwo2t5a0PsS0VKJpOf/8AxCpWLzelwu2yfbPhqBrXX/oWZllFCNfW6Ouytlt2AvGqLnsdUlyBm4QNPRggyDqaZSJIJuPRkLWzwK41kSWZL754w3Q2ZjRec+/uEf3eDoOBRbNVpz6wcCc+hmGyWi2pN+zNCqltWI7BECrREENTWTk+RZ6TxBGWqRN4EivHpduuoygyo9fH/PhHP2a9XmHV6jy4e4/HD+8xna1xXB8vs9F0E7GIKg7DEvyoQMPh1z78NT55c4kbZQx2uuzvH1aya1mKUOQs10tESUYURO7fu8eTh3dZTy7JBZmzizHvv3WPp48fstPtECcJp6MhyoFNq90hSWMuhiMCNyTPK8LUe3ePmE0FXNfdUJ9VpLACGqKokCYRo+EczciYrxaMhg6+n+JcrNF0A8dJsc0ae/t9yBLSLEXXJPIs4flnn2KaNSgS3nn/bf7wD/8pi+UcVdXZH+zdNgCbsdPr8/SdD1lMP6Fe0xiOJkzGE5bLEMeLyUqRRqtBo1nHMGR0XeD4zYT1ssQ0FZ6+c5/Aj9B1hTt37vEnf/pTLkYhkpyBVKdi1b75LN7Au8A3GgHhK+Hp9RN+Daf/+vHtMwLbIXzd25vlkts4iWrOVa60sG21rdb9yp3kWmewivNvWlbh+pxXQYJwPZlv1G9vf/ni5ty3r+lLUA22lyZJIt2mhLsa84uf/YTRaI6h20RBgSwryIrA/ftH9Hu7dNo9NBVarTrvffcBi9M1o/GS6WyKZRv0+x2gIE0SRFGpyEbLArtmI4gynudj6BqNul3V5H2f1drjzckF49mcer3G/buHPHpwwGIdsVh5zJYBk9mK+SLA0DrIySVCWaKpIMsC8/FrLl/+hFrzMa1mA9MwGJ4fs9PrMJ+MWK1WZFlGu7eDbdeo12wi36Pd38ddL3jy8B62ZdNsNimyDNMweHj/IVkpkGYlpqEji0LlnfgBdq0ydmEUo5sGNdsmSUocz8fObLrdPkUZM528RBSh3TAZ7O6jajrTscvoPEYoL9ENlSdPD+m0ddZrB9fJiOKcy/El5+cTWk2TteOyWq84OriDqlS0c183VEXht3/jd5lM7yJKKbLyYz76+ce8fHW5Kc2WqKqEIMp0uw36Oz2ePL2PgASknJ0c02w2uLwYU7NkZFFHUpqUgnblDd8UPimvymBCRSP+tfPkSxnEL+NmvvZOrse3wwhsXR22aRHhaofwpeNub68mOcJ26gpfth03Pnh7dd+68VWPgMAVZbMgXOOvhRuTeuOBXBmDq7Pe+BUbw3Jtm25XfgWAImW1HuE4a6bTFXnm0Gy06fXq9LotJFkkDGOi2MWyTXRd4enbb9P9XovpZM2ffvFDfrb/Ect7DpZpEMcRqmqg60aFLNQNKEuCoNJKSJKEMIxwHIeZMca/e4c0jakJBmbbYKZ5vH5zSoHKeOawcjzCMEQvS6w0o8xLDAUua/DaWPDn6f8DWflt9O9ZxNHPiHyPVqPGgjmOVSUmTcvGsi2ajSZ5liGLsFpMMK06Vq2OIktMRyOyPGOwf0iBgOv5qKpKFEUVqKcsqNUsdMNkfeCSJFWizvM9FFUHwPRNfnf1IW8/3UOUIibNNX+ufUSeg7ArsThIkKQCrWvxuvuG53FFECuJElkm8GLnAs/1OTjaI2jE/PHzH/CofECv20ZVDQQEJKniZyw2IrIAGFAeFpyev+S1+Eu8g5DPgzMkuRKDbbZsdF2l2ajT6sywLIs0ifG9gKk6p92uk7VzPqu/InhfZjzf5oJurPQ3M3s3n+qbS/xX5sb1cc11lztnj693/opc17fCCAhf/inc+Pk17cFXMc413OrW57fHXG+99quqU5bX3gPClQHathzdMkjC7Sl9lROg5GajkyBcvxWujr5prKq6gut5pHGEutEAEGQJ01CRJYHVulIlyooQQe7geLB6tML1FzjTKbOJC29naIJI8v2QvaMeCDaKqmOaNkVREscp3c5WTSm+WiByCpQIvqM+od7WCDyXptVhsViTXOT8+KOXuG5EluTIpYwq2QxknTxOkIWShl2y3xE5OIiJ1S6xYFMGDmIkocx0Hug9vCSklHSaio1dCuBqCKJM6Ds4jok/zJisXLI8wlQN/CBk/dxFtyy0Uqt0HXKJHa2F483RzJw8D2lrBgd7h9QbdQoDLi+XzOcr/uK7P+Q3p3uMxi537x0wur9i9Sc+ix8HyLJBp9Oj37c5kGusj5cUQU40j5AkuH9/j7vtLj979QXTT3xiS6FWszn5+CUvcxdd09jd6dKs1/F8l8Uy4A/+3n/Ak0dvV+rSQsmj2gOEecDF5QlGahA6Ae1Wm3f7j8myiPV0wVu9x1hSg1989hHjV1P2WgO6cYPT00uknsiDfovf7N0ljuH1iYMfi6TZTY/zppt/Y/m7Igm55YdWlScx59nTH3J0+vhq36+wAd8OI3A18a488y1WULi2cFeMLOV1vA1UjRLXJ7r66jZf2LXgpHB9ns3Przrt10O8+bsRqNQDtl5ChcffWBTKjfn4Glt1bWhEyLMVheTQbHSo11Y0Gy6ybCAIBa/fvCIMI2o1g0ePBmhqQZxEIOScnL0hdUBAxPHW9JQmD+J9lOOKQlwUFUzDokRADhOKIXTsFq7rIggShmFumHtb/L2jv4NlSoTrGUmc8cvzlzg/iok/TdAlHbXQkBWJ2F9iGSpmEVNkApYObUfkqAiJkymh0saU+giJibTKCUUde/AIs95GjFyMLEcwGuRIhMmKMLGZOSv2xR6SJlEKMp4U4S4TwmmOJAhomgaihO97aEVJr9PkzfEEraYx0PsUM9AMBe98hhpJyEnG8ekxcZLiej6vzVO+W38H9chEU1XWbo4wSXir1+N4GHO/vs+MHsvliva4Q3/QJ9fgL89eUBbg4aHuGLTbbYRSYvkyYEWAaZrUtTr+j8c07A/Z372LJErEZkBsjfiXx1OESGF+6qA2Q8IkotMzaAo7tEcWYRgzWHS5fDXB6KhYnsLdaAdtLGMEEq1UpihkhEglKy1m65I4vZkXuGYPYhvfb/k3hJvS6dX+XMwQC+mWN/HvTGLwBsEKV+l2rifSjfz/l1zu6tWN3dfn3B59hUAUuRY3vXHgVtL6Vi2m+sw2f3C97eb7m8bm2pW7pneqiIJlMSJNLzBbCrbRJI5B12rU6yZxEsM8J45jDg+6DAZNzIaJN4nwgggviLmzt48owNycE8sljabB5XDBYGcA5FXfQ14iSQqO429kzlI8pxLr2Nvbpyjh+Wef02ra1G0T1/URZQnHdTfQaJ8oilEUmSgKGeUyD+pABmVREMZVjX9XvmSiPEGx28hlDSULSB0PQ1PRJPCjAN3U0RQZP81wk5hYUOncuUudDM9bUqKgmTU016dm17Ati+nSYzydV4StRcH5cIhp1Wi3GpydDxEliTt3d4ES119TUmLoNqPRmMn4lOUDh3ct+ODD+5RZiOPEXF6u+eyzc1wvYmdH587dFuKFQp7ryLLF4dEummpw/GZBEJSMxiME6qRJxnLh0G61kESLWk0nTdf8+Q//Be+/+7s8fes9QCQtRZbLgF988oYkTZmM58RRxGC3Ta1msV6nXF5ON92mOWWRIIoJOzsWJRJZCvPZgqO7R5SiwOuznCy/fvauJ/fX+v83EuhbebTtZ8obeYJfnRX4VhmBG+vm1buvXn556/X29sUvfeDWKnz1fmMPBWFDRX6TxmxLVXZ7PS+/9Ae4Fn38UgYWkYpDpbz2aG5kdMs8ZtBt4LsXOPMFpqFDS6bbMTENgYalM5u6PH16iGnIqLKGadQoC4FGo44oiMRxvGlJLlitHcpSIEp8fC9EV5sUpYhpyuQFJHFOnmWVy72quiY1TeNNEvOLXyzJ8wxFEXn78UNaDZuiKIiiCN/3r0pUp4HIgS2jyxXrUJiUuEHKfjqiftBiFikYhkUuaBimRCGucHyfL0aX2I0emi+yWo5ZrtesnJzDwx3uHDaQFQFByEgSaDRUFBmG40tencwQRJUCCdtusnZdLLOGKqss1gGCFPPiiy9IspRmswGliGnZfO/XdrgcTliUn3JyMkQIcmbzBZoqo+s2impxeTlnMp3R7rWo12voukYSe+iGzJOnR2iqwqefzhEFjYtTh929XT788G1Mw0CWRRarEcPLFY1GxhfaM3q9PqZh0O3v0u7uYltTNE0iTgLSJCUMUmSpQJY0Go0GrhOxu7NPr2+hagWiLCCKMmlU8PmzEzRVY+fgLo1aTBCl5Mn2eWNTjhYob0NpvzItqmf7ugp2i/n4V9iBb48RuO0GANfX/fXVje0Uvn53ZTtvEYtuz1pchwZX/220DbfJQraTGRCKKyDQlT9xZR9u1BE2IQE3jvuaS0U3a7Q7Cp57yWQ6pdc6ZHfQRhITIq/A1msEWsxktsRKNAZ7Cr1uhcCbjJZkRoGuSxu0X0IQZoiSynrts1w5qHKOaViAhKLqjKcLDE0hDBLiKEJXHabTCbVGnflqTZImHO7vkQsy9+4e8ennb4jCAEWpWIeKsiSMBMaBzqOaBwVkBQQJhM6Us4/+Of/2M7jz4CE7+z1mizH1eo5uadhdgx//5Je8fjlBkgRUzWSx8LgcDnGdfRaLCYPdJju7LUxDw9QFwkzi6KhHgcx0uiRJUyyzRpRkqElBp9OnKEMWiwnNRp3Veo7vh7x48YaDw0O6vR3qtQneccknz0+I4pTeTo+H/QZnb6YcnwwxajqqZbIzaLO/22U2n/Hy5TG9/g5fPJ/hugVlDnGcEgQxaVLSGLQwDI16w8bzHLJExHMCTk9e0WmZWErM977zhNFoxGg0plGrqOrjKCGNHV6VF3R7TTTVwrZN3nnnKVnm4nhTSgRqqk60Trg8vsBdrTl6+JA4zpjMJbKsrBSwLBU/ysiL8sbzuH0Ov/S8lQI3n/rt/Pny4nZzfHuMwM0J/RVM9O0kyfW4UQ240SjxZRzATUzhdpWr9myQdjdzBNtlvBTYahyUm1jr5lXcwnXfzD3eCguq4wxdYqcn0azleK1mVR5qqAhSzNnJkOUwIk8FojRh994O9ZaB60bE84T0sOpFNw0dWYIojLm8WOI8K2m1mqiqSBTl1OyCNPGIkxxDN4GS51+8RCxLGrZJlqfEacz68gJDN3n08D6PHj6k0Wzym6rCy5df4DgrikKg1W1ulJI1BndrSO4n5FGFRwgS8IOQbv0CoWzxlz/4Afcf3EPQVS7HPmkRoSgSutrg/sMuSRQjCDJ37hwhSqDq0Go3yClwfY+8SLDqBmatIMviyiOxJZbrjIISXVcphQjTUqnZNrP5mFa7zdHRIX/e/5j9vS6hH6OrAoqiYFk6maJi2wpCofDi+YTQj5A3pC55nvPRxy959tELuu0G55cznHWK65ZEUUXqaugaSRRxcnxCFHqYpk29WUOSRKyGzWLu8M//m3/F3qBF24zIs4Tf/vV3+MXHOudnQ/K0oN1qIogK67VPVuYc3tlBlgtOTofcezCgJuaMhlPalsi7T+/y/b/4hOXC48FbD+i1VabTgNXlBaYucPT+fQxDw/Vz4rSoWtK3z/VVzru84f5+dZ78qvEtMgJw5bbc1F8DtgmP20ZPuP1qmzC5PSNvVwmE7Ze3FYm49g227ZzXx25j/+vjSmGbH7j527e/60YiZ+MdiEJlyXfaAjXN4/j4DY1WjXa3heu7ZFmO78dkpNSbLZ4cPmRw2GQ4nuJ4IRTQbDS4c7BDuk65GK7x1BjXDZECi3pNoJBkGnUbXVNYr9asVy71eh1ZlqnXbC7PzyGL6bZtnPUayzb57gdv0+s0iUKPSEzxlkOOBh2U772LH8V0Oy2gpN02MCSP8U+OSdKIrd59FOccGR79RoulZ6AaOoZtcjJ0QEhJ5Iz7d0063QGqkiLLIvVanfk04M3LIZOJw+Cgwb137yKrCqJUUuQedk1B1XTWXsDOTps8C4mSNXmeEEYikijQ79p0Wi0uh1PyI4FmcxdNs1EVE017WakvNw2KPEWWZC4vZhR5gSxLDC8XLGYOqqZimyq2VuNwZxdFklCIebVaIIkKrVYT3/cJ/IDT05g8z1FVlYODAaIg0Wx2UdSCZ5++4tFRg27LwPVD/tE/+fe5OB/zw+//MZoqgVCiaNvcnYCmmSi6TilZxGlAf3CHVq3Gajzj8nLOerFg0DUZ3H9I7FzwxScfkRcZZj3lne9+yE5ps1xFxGlJmpZ4fkKabj1ckS1wfjshrp7t2w/sV8a3wgjcTIF87cVuZ/nX3ctNT+Gmy3OVN9me/aabdP3h20nH7WluL/GiKGAYMnmx4QrMrwIwtkDE67BrazyqFKSmlBhayLNPPub0bML7HzxEliR0TaHd73K0u0sUC+zuHlCrmbx6+QXj0ZzFYo0kCZV0uqQRlxmuE+F7MZJYtRLrqsSDB0f0+i2iIOAk8xmen7Ner7FMs6IhV0TKNKDBAllpIZcZ4/NjJpcqiizy1uN7vPu932RwdJ9PP/2MyWxEt9tBEGWW6yXuKkWrtSj9FSWV7sLCLdhNHFryHEXpU6vbHN7bY2evw2j8jL2DHbqdOoqWUeYF5xdjzi7GdBtt9DLk6YM+al1DkGTCTU6j0x6wXMxJ8oxHT+9QMww++fgNxycugliAqBOFMZpiMp3NKfKELIco1DBNqwKIiTI120KvCyxXS6aTMWlcHacoCjv9Jrpm02w26Pc6PLy3j1ImeJ6LrkdEiUCWiSRpjiQZhGFCFIYVZDs3OT8bsV573LkT0e8POE9KXB8UKeLsbIjVGPIf/cf/Ce1Wg+//2f/Ag4eHPKnZfPL8Ba+enxJEMU/evsd67WOYGvWajVBmZKJOo9NiNJzw0bOXFKpA3YzotCXcUMcwNXq9SsC1Zhvs9HdwPZdPPxsznCYUGzr+cguWo7jtEQi3fOavjG+FEajGlxNym23CFipcxevCjTjoKhz/SjKwelFesZRcx0iVK19pEAoUfLXfehP/b0ADoihSq8m8dVchSZOK9LPQiOIISRBJM5HlOscPIE2/lIcQSihjRqNzZlMXb53x8c9PkZWce3dNxtM104mD55WMJg5RGFV6flKJJFUruaZN0FSdkIR6rcFpNkbTDN577zG7O21MwyRLUlzHQxEzdhoJby494tBAIkcsUuo1ibZcMF6Y1I7eYmdnlwSlSjIqNZ599pLPP39OEDr0Ok1WXkAcy8wXHqHv09MsJEkkywuSTGC0KDl0Ev7uEw2vCFksh5gNEKWcPBc4PRkhidWDuFr7SJJClqXMl3OWQUSuJzTQ+fST5wwvh8ynKwy7xtG9QcXPmJxxdDhgb98gSdscny4YDecE0RLfzZAkiXqtRvZ+jucHFXlqmeEOfOK0zX7vAFEUmc9mlCIUWc6TJ3d58vYTut0dpsMxiqYxm644Oz4hSWIeP76PtUoJwoSCAt3QsGyDyXhNp9OkXm8QhiFZmnJxccFysSQMI0ZTh+FwyWI5Yzi6oBDgD//hP0GSBJ688w6Dbpdu/b/h57/8mOfHZzz7+DlJ9Iy8KDg62kVTNUxD5cHjXRotm+HFkNdvpjhLnyyTePDoEb1elyxegyzx4N4B/U6d6TxgOlEQJJnZIiaKKv2Lq8Q32zXx2hB80/hWGIGSrRt9jQ+45mMvN9u/Hke4ddOrBp+bW2HLNnKTsml7nmLrQgncSABWHxWFAkPJsGsm7bZKuyVgqG7VLuoHdFtN0iTGXa+o2Rp10yCMLY4vBZJkq6AEklSgSlXjDIVKvdbBskwkOSaOc+azJdOpg67XGI8mlBTUagZ5nhOFGZpmkGUFa8chChOyLENRZOqqSCurIQCr9YrAD2g0mth7+xC8hrzAj2MMMaQmZ9zrCii5hyb0WazWTJZr/DDHC2KeffoJ49EQUYK3Hh9SCCWeHxBFMnle0OnsIMXHlbISIlkOYVCyXCXkxQkf9B/wIkyZXl6iGBq+l6EZIrNFSK/bJIo9BCGhUTeRRZnObpMwTplO5xy/vqzao+sm0+mKIMjpdmtYNY3Pv3jJk8d32ds3cDyD16/n6Hqd2o6OqlYQ4mfyMZIkEfgRCGVFIx6XBGGBqrdQdZsgCrAbdRrNXQShhuNkRKmAIMcUeYKqWazdiFfHY6DC/Q8GXdIkRVMtXumn1OsmBweHRFHKZDJhPJ5xObzcIA9jDC3m6LCPWDj82z/9F/zDP/z3+Kf/7H9GKQiEccx7H/4+w8tLXp5fYjUMNEUjTTNs26Zm63hehO97PHjQRVNz4jDiaNAnSlSevvcB3b5MnLs0ajXSxOX45BMazR7vvDMgz3J+9tGSN6cuaVpcLXJw0zH+dyAc2A7h1uvNhBWkL+2/nQC8SiHcjHtugCe25CDV9q0fsQnsy8ocbJOC1WlKdLXAMpbUTYe9fg9VBd/1WC3XhGGC53oUZUnNttEtE1mR6asmRk1nuUpZrBI8P8bSQvZ2FIrsLq26SxJDu93Fcy/QNKhZKvv7fZJUwPcdyiKlXm9wcjJjvYwgX+O5ERdncw4au0gtFbcXEogBi1cTkhQCP+TwcFBJc8k6NVunpqyJshBDiLClEkMoyWOB/UMZcfcIP0jwfY80zViul+imBWXKm5MzJtM5Zabx4P4TBAHWS4d2mmGoIKYCWVpiKALroJJJ66szfq+x4jLUWWCxsAwkq87l5ZT1ZEmnY5MnKe7Yp27I7HbqmDstzmcpy1qNxcJDM016Oxa6ZlIUOXGY4nghP/vZS3r9JooqEicJjfqAbm+AIoukqU+WJYShj+dFCIgUecF6PWe8UFBVk4M779LrB5imQa/XpxRk5vMVlxdD8jzg3uGA3b0ee/s7pGmKIAk8fHxAzdYoMxVda3F05y7CpkdjuXLY39+h3enwZ3/6Q1Ihw7R0CjT29vdptXX89XOef2bwzjt/j0ajjxuGWO097tx/m188f0mSFuwdNDk8GHD6ZoiiKhwe9UgSl067zpMHR5i6CmlCs/uIzu5jknjG0h3hxy4lGZohocglohijyBrf+84+RTHi5GxJll/nwyRRomQj3vXvihG4NW525vH19/B1ydDbZbvtZC9vHs3VlBfYpAe34UWlFKQqJbKQMJ/OaDVkanWbLE1I4pJmo0eaVUIezUYbVRdQNAHPc7GNhEbdotWUmM4E0miBotQ5enDAYibirHxaTYOLc5Ewimh2bfIs5/x0yWi03rADaehajXZLQdkwHgdhyhKfRsOiUa/TqjU4OBoQRAmqpqNqOkkS0hm0EPO3Of7lOYJcYtgSUpHhuCViWaImAboE7nRIQxNIDZUo1kFQKAoZWW3QaZnIokpRCKzXDv7sjHv2DFnNcXOYumBoAmlSYikhdTkh8xKkBRxZKm+3DQTdIjkw0eQSTc4RKSDPUCiwhRw9s/hO9x5nusUPco3L9ZJSkJDVFivfIysKAi/n8vICBIFWq8l3v/MOzfYdojCDMmMxD5BlmTt39lmvPV68OCEMI0QRkswjLyRUzWJ3/y4iOUkSAhmmJfAHf/+38Lw1na6F562xbAPDrGHXaizmI55/+oLYg+9+8AH1eg1RVDk/fU2aJtQbDVodnVarSRCGyJKC47r89JentDoqnY7E+i+/z3Qe8Ju/8QeouokqSZiGzpN7fX70/IzxcEXNstg76DGdLCiKkG67juu5+P4aTRFYzRY8fljQ7R9RhAnr4YyPXj9HtwTuHO2SRiuW8xlZqmDVHzDoGUSex3SdERWVnkSxQRX+qvIgfCuNwI1egc1Sf/setmt2hY7ahv23q6U3EAQ3/XxuOgtbl+l2qKDIAvW6TrfZJY4VskIgDBO+eHFJWco4TsR05tBudeh0unieS7IKEZBZLAKSJMe0GvTbClEoYegi0/F5lbwVEwrRpd7UkcNKPlwSJe7cu8OdkymybFCzdNbLFa9ezfDdCEPXuXs0QMsNdgZd8lbOLFvQ3dlBklQkUcDxKkmzxdJDsnfI1X2KaEha5JSFgCCDUoIcDTGljIMn+wy6TY7HDqPFMZP5ikaziabpNBsW89mMxeKcxWzGHdWlK/sImojrFMwWJa0adC0I3QijW6cxGHAyHvP6ZYAkBejaHE0RaVklpgKqvMlb5yULARq6QN0+56Fpc+9IIUYm1GJeJxqvRZuzdY6h66hagyxW8Z2CWr2EosQ0TYoi5eGjB/y0/TMOj3bZSTMs22LRXCA7CgI5hiFUZVVZJU1cgjBGVUsatkGzbdLu2vzgB3/Ger3g8GiXuw/ucvLZGwLXxTRN3NWKP/3+jzk4eEir2SDLS1RVx1u7SFJEUWTMZhPW6yWaplBv9FBVg95Ol05vwMXwmB//7F/y1qOn/OiHn/GXf/JvONq3N8rPGZPJlDxvY5gGRZGSpwnn0zlLz+fO0S6j0YKs+Jzd/cfoIuiKShpFOI5LzdRQVJmz0yneOqJZS2m273I0UFAUOJ1X4jeyLFTsVuVWvObrx1+FaFQH/hTQNsf/f8qy/N8LgtAG/l/AXSqOwf/pRneAv4kM2W1U7q+yXDfc+5ugne3bm+crb0QGtz5xbTgqJJZESUUPfbADirgiS0IkSeL8YkTgRfhexGrlUpYlw+GKp09VJuMRSZYymy+YzVcUhYhpKPR6Ia3WHbqdA/I8J4x84jik1rCQZKg1DFRdYTyaIcsydt1A00uyzGftOJyej7BqBmFQEZxeXowxhEpqbFFfESkRYRiT5QlvXr/CDxO63Q66IpJlPpHQhnxOELroYo4lgykK6KJPu6mjNfdI9QZu6qPqJt2eTBLFvH71guVqSZbGiEKJlPi8/1aIgY8gl6y8Eicu0WSBIhUgFVivAlqWxe+8v8vzM4/JKiWKU/K0xPFzMg10DRS5hAKKAlwq9FuaZ8hCjkhGM17xO/UlH+7u8oXd5OOpTWQ/YOZGkEMWQ56lNBpt4sjn/PSY4ElAWWYkSYyqmdTrDYoCPDcl8Od0O0cURYq00WBM8oRGp8NkfMl0Muf05JJut0a91uT8ZEgpFDx58haWrnFin3H6xkHTdeIk496Dh7iOw+svnvPm5AWz2Zw4jkEoabdtfuO33qdWUxFEj/VyQZ7lnJ2/QZJlTk5OODkfocgD6rrOeungOWuSKOXo7h6KojCZLnB8l/6gj67bBGHKeDLjz//s3/DBO29Tr9f47Q++x3w5ZbgYEWU+sgKNpoa3GGNIIqVeULc1dkqFZk3mrbsqrl/gBSVx+rejHI+Bv1+WpbehHv++IAj/PfDPgD8uy/K/EAThPwP+M+A//ZvIkAmbWSt8aevVGr2ZuV+uHwhcr+hfRU7d3FIdeQXh2Riaqkloaw5EBCGHfEWWTTA0hawUqFkihmazXDqMh6uK9cdooYgaF6dzEAUsy2IxG1Nr1Lh3b5/d3RZQ8OLzzwiilKIsMQ2NPMuYzV16vQ5JkvDm+JJWrclisaYoMmRR4fRkgh8l9HsdJA3yIuOTT1+wWx+QxRlze8ngcR/3ZcT5+RDXdXnw4C71Wp3A9bm8OCfIZIq8jej5aM0CUQFFEijyAHd2ypmjkxVjhqMhrU6L+XTCF69ekkQJhSCgyxKe5/Ow5tNXpmhlChJICtRMgSiH0arE0gRm6wJZnnG0t8OT+wP6LhX2Ic0py4SsSChFgTLLKSkQJIlCEch1lVCUkPIYIS8Rs4w4WqCrS56qGnfbTT4KPS7dPWJB4uDwLpqqEXgOWRqQJgmBHzIaTWi1OiSRSxRF7LQOqe3XKYuKtLXIc3RdY6dvsHZXzMYBlqkgChJHhz1qTQtFFtjdHbDTH7CYT3n1+afsDjp88N27HL+eMJqFmIaKv17hOGvGkxmKqtJp95BkCduu1Jk0TUcRRfLUxyt9Xr44YzYP2Nu7i6SIBGHA0/uHfHI6ZO07GLpGniYMZ3POL8asHRdN1/ng/afcvzuAuCAOZF6dXLLb75CEIf1ui7LMOZtFpElEGpecnM/5/MUp7334lHZP5IOjFj+u53TtJUUuY9kt7h4NvnGC/1WIRkvA27xVNv9KKrmxP9hs/y+BPwH+U/4mMmRfrmIKXE/aL1c4hC879l/acWPpv3p7AxYMWxzA7XpDBSHKCYIVy+WEWk1lPnNYLj1UVWc6dSjykm67g6YZNBoaDx9W3WRrx2P/IGY0HjMajSmJWC49xuMZcZyhqSqdTovlwsH3E8RSJUkzanoTVTKYjFfs7fZwnYQ3xzPCKCTwE8wNi+6jh/cwcp0SqDdqtFp1LEvn7aePUVSVPMtZL1dEYYjrBcwWa4pcQtBatPI5glkiKlCv55jRT0lq95m7Ec1mDShZr9aIosDu/gBFUsnzlIOdOr9ZjzHKCF0uiJLKIB7JUGYQxSWns4JSFEHMEeUpdw4EGgbEPuRIZKWEINeRRIE49iuIVimRZBJSYqHKYKgWhZyRFDFx7hCEKVKUkhVLgvFPOH9usVQP2Nk9olYvUHWDVqNLXzDQNJvR0GG1KtB1E1ESaTRqdOMu3a5Ns2mwXEYkkUCeR7SbFpPxkjcvz6nVJR48PKQoKsBWUTo4yznT6RQ/iHnw6C0QRKyGSJqWTIZnRFGK71YGyHHW2FaDIi/xvYRPPn7Dw0e7jEdTsiwnL1ymkznzpUOWpCCXpHLJwgvQFIVOt0273SAKImazZYUJyXIuhzMWixmGXGIoNrreQZZsfN9neHaCu7YoxBxnta5ozBYB48kMXddpNAx6vTqKWhKGLmns0m706O+3uXfU/MbZ91cVH5GAnwIPgf9rWZZ/KQjCzlZ3oCzLoSAI/c3hfzMZsg0mYPu6BIrNvBZvZDe/XAa8JVpSlpuy/00DUX7ZxHAdEFwPEQFFFgGR+dxhtRLQVJnBTo/53EFXVQb32xwc9nnv/XsIQonnwdqJOT2ZEPkZvU4P09AYj9ecn48pipIszRkP1yzmIUJZ0uvsImZ1lCIjCB3G6zWddp0iteh2dvnuBwm+N0WUBLJcwLZ0dvf7GKWNrmpcmkMuLoYwk/juBx/iOh4XoxHPP3uO4zmkWUGzVqfeaNCxBYrlD5BkD1EtkfWSmvKaTuMUUdnncrLizasps9mCUlCwavWqapDH1OsiuhijiQWyBHlcomsFBRKKDkqtYO4InC1KsrIkKxJyRuwPGthWSTDLKQudNPDJ0pQ8LykFhVSoISkqxCJiUVIIgCgzcQpqdhtNyyHP0I0mu52Yf/TA5WeXb/j+v/iv2X30Hnfv32EyuqAoIH8vx7Rs6o02cZJRlgK6rvPwYZ/Bbo3nn3yGMwspco1SVonXMZoq8Z1fe4CqyhR5jhc4eEGIYak0O01UHZZLj8ViSad3SLN3gGGtOX0xZL0I6HfaDMdzZguHLM+QkciynIuzEZPJlMAPAJDkAqNm0WrXyLIUs6bR6jU5G85QdAmhlJkvHESh5O69Lg27xvNXlzx5ckQUhJSywquTU9ptgUGvTZEkuG7AcrlicNhjOFqTlpUgrWaKFHmK60b0Cp1gHZA0EwSpxLJEdDVm7Yz5pvFXMgIbV/47giA0gf+vIAjv/orDvymRf/ugGzJkjWaHTaqeW4vzrTMKXzOZb+wub6/2JV9e7a/NxnbfjUoiglAglCnOyiHwY47u9FivfBahy3rlcXhnwO//wa9j1xRcx2G+yJhNNXStQ72ec3BoMtgzODl9geM49Ds7pGmGYWh8/ItXrKYh3VaDPIXReEmtZlGWKt1Og7t3+xWlFSmaopNnXcbTFVlhIisS3X6dhtJGKhXm8gK/CDE0k/HokjTOcF2HIAwxTRNDU+n1uzx86xGNmsiLn8yJvZ+RaiVBXoIQYzp/jCH9442gh8Wgb/Ps01Mmk0tc18eyVGJNIZdFohRUTUCThErqGkiKElUWOOiIrMPKK1h6JaJYkCVr7u43MVWN9ariCgyjkjAuiAuQVRkkCdPUKDNwwpS8LCjTGDIZRbUQpJJMUNB0gd22yIeyQDl0+fnzT+j1dOpNlYZVxzBUej2D169eIEkq0a5HxJy9u79GELrYDZFarU3gaCimgev6BP4U111hmjUmowVFHtNsKQhFjmnYlGQomlJVSLIAKHDXPo16AznXydKUdqvObLWqCF/TjDRLEUURb+ExnowRRZH9/QGd1g7tpk7gLgi8gMl4hiiLKJpKXhaEUUS/X0eSc0RZ4unTu8hKRTyDVYG2nn36Qwa9Hvf2GvS6bQRJxKwZKJJGHpeEKSDKFHnIdHxJEPh8+vI16//QJ8lyerZFEAQ47vobJ+xfqzpQluVKEIQ/Af7HwHirQiQIwi4w2Rz215Yh2zu4d939cAOKf7VeX+36BoaU8uaPkioXfdvVvx1CCPCV1sSCPEsxLYsnT+5x7/4urhNwcjKh32/xzntH1JsWiixzMh+yWqoosk6zqZNbAsvZS372IwdFLhm065SCjB8X5DE8PHyErErEWQyCSJ4viSKXRr1FlqZ8/vkFO/0WRR6iKiZZruH7MZJioOsW/V4TKZZRFB1JkVAKhVa7RZFX3pJp13jw8B6SDP1BA0kSOL+8ZChlNPoPmM1fEBseXlzgRjlWcI5Z/hmm8l2auwauv8Q0Y2RRRJVlLsdTpNImMiTSFERFoGPISJSMVyV5IXO/k4NY0rYF0lSgLKrJvhYyFsqSfrtGY6+Dn8j4nsPCcXBWHnmUICsqDhqyUEMQDOJSxUti1FhBFQwECsIkIEZFVExqTYl46EJZ4K4XPHx0RKupo+spSfwaQ3MQhBp5usSLF5yefo5mQLNTg1ym26ux9pYsViO6fQNEtZJWqw9wHQdBSMiKjM9fPOfgTlWn7/ePKIsS8hRdzvBWKaZhULMajOYzDF3B9VwMw0SWt+SgJc1mkziOURWVwEsxazrd/oCjIMR1HI6PJyDA4VEPVVHo9roossTr12+I45haXd8YF1ANmdFkyKeffc533r7Lv/cPfgtNNzBqTX7/t3+HskgYLyM+e/WayeScyXjOrw/6GLKM50WcvDzGWQdodpt6q/eN8/qvUh3oAenGABjAHwL/Ryq5sf8F8F9sfv7Xm4/89WXIgFvNQrd7cm7t/jLK98tpwZstxdvtFWBo8+rGCa5+Y1lWrLqCiiQVCGVBmUvcvfuAwzuPybIAVZeRZZP5ZMzZyYjpQuDp2zbO+nPms2MmZy8JVlM0vcHe0RPOR0tKSkbDgIZWo92v0+238f0lWD5R5DKbLfB8jcnM4dGjt2g1bY4OdjBMDVVrMZl65LnCYhGSuT6CsCR+GLKz32L27JT+zg6Nto2iqty7f48gWnNy+pIkLZEFkzIPcBMXU+5XMuxaySoosfSCtvaaTl7n0tlj5fgMBnVqVo3zswmTmcjJxZRfhh5/d6fiYawZEoNaxssJ1PUcFVARSPNKrqwsSsKgxJTB8XLE0kXXE+zGDr1+D0kTCPIZMzckzxOcIEKTJWqmgi4rRLFMXICby2S5hucJlJJAroqcxiLq3h16asRiOWEy1tBUmSQOSbKQWlPl6HCH190mXUfnxevXdDpNvvudh8RhQJo6LBcnmJZIf8ei1R0QBCGz6Zylu+DO3bsoigjLNaUgUW8N8IMUz3GYDl9h2xqqbtCs20hZzqMH+wRxzEcffYLvzECUsGs1dvpdVFnlcnzBYGCjahKzyYpmc5879w5J45Ca3WI+X9DpdMizjOfPX3NwsIuoKKiCgO8n+H7KxfkSoVQZz1d4js9Hz1+zv9Oh0+5iWA7/6J/8Qy4ujjFMUKWcj/OYMg9p1er8wd/5PT5uv0FRa1wMPUpZph/87XQHdoH/cpMXEIH/qizL/1YQhB8C/5UgCP8r4BT4nwB/CxmyL48vk3bcbOq5HtflwWvIzzURSHnjmC0saItFvHmOCnNQFCAKCnGS8frVBW+OZ5imwWrl0O62ONhv8urFKz5/cUlWyKivCmy90vU7PHyAePCEs5HA0q1hqTF5+AMMocDS9smSgNl0hazqfPzs56iKRW/wBM+PKvHQsmI8CKIA11sTRQlFmVEUGUniYaoaum6T9LoM52eIYxFjwx8wHE148+YEWRERRIk0SUCJEIUcw65hCT2i1RlpKpLkJX5aIokRh9olXxwLJJLN7m6fPM1x3ICV46OpCq9W8H5TZJDlSFLGflukMZLI0ozRKqOmCvSaJc2K25QwgSAqmRVVVUOLC5bBCa22TavfQTH6qGcz/CClKBMM1UcWBNI0RBcLdLWGrMkIaIilxMxz+WjiMZea2E2Z9967w8pZkBUp09mIvChwnYI0y9g/AEnVmS1WqDOD/YMj/tUf/Qnz2Zi9vRZ37u5gmiaO65HkYxZLh9ev31DkApohkScJcZSShCl/8f0fsJgvMQyFe/cOeevJdwkDhzD0sQ0b15X5/d4TDnZrvHk1ZDp3MGs1anYdTTVI0wRdsejuGLTLjDz3EYSSdq/D3uEuaRDy+edv0AyN5dplOl2iqAK1uoUk2kiCzMsvLjB0icODXV6+OKHRqPPi5BJZ0bj/4Ajf9ShzAU3WUHKNx/uHNOsSw/MJf/npK9b/zMFUdWSpTiq0ODt+/Y0z7a9SHfgI+O7XbJ8D/+AbPvM3kCHbjCt10duJhG264DrWv7FjW0m4ImrfvN54/eUGQVg1EG+pv27TkokiaKrIzqBLmsh89MsXLJYBsiJzcNgjiVxev1oxX1SMProiE3kBhzuP6XYGLCYTxqMhgiCSZwKy3CIuGrRbEbqy5vOTIaI+QJZtTs8DJFGhEEI8L6Db7fDw/i5lGXF6dsrx8SW+H3Gwv09ZpszmE6LlkneefFAJqxgakq5hWy3clcdiusA0dTS5xu7Bffo7NXxvDmWMIBQs3ySsJy1W7hLLyokyUEQDQyr5oBPwzG+wWvm8fHnOZLJAliUaDZvYLfl47LJvV5x3DUPgN+/kLCOJJJEIQlj4GUuvoGkISBIYioAilWS5QByUCAqkpUueBrSbXR7fPWS1WOF5LlmeUAoBAjJJUZBFAkUOpZiQphLPpz4vfZGdfZNGy2Z3v4FRL7Fsjcl4QQl0ex1++cvnnF1cMpFHaMGAJ3feYnQ54/XrU9arBbohU5JRq9loepPL4TmL+Zw49tAMg5PXn1OUIt3OHh/94mNOTi959NZdvCDmX/+rP+fieIimi3j+ivfeeUS3b7BcuBSUaLrB3k4Ny7ZJspSiSOh32yiahrt2EPWKwyLLSrIsp1Y3SEOfui2SlfDb776LpCj4vo+mqUiiyGK6pixKRqMFO4MBy7nD3l6f+WzOxXDEd99/ymfPPkUUSyzLJgxSfC8jjUJsq4VhKDQtHSn0IEs5uNNmfOF+45T7FiEGr6sDt0m/bhqA6//KG8WE2zTN2wSjsOl/ZwMNuE3+vSVwrKgMSyxT4MEdk0ZN5tXLCxqtBn6YYtkWkijiui51W6PdqlMWCu1mi0bNglLj5M0Fw9GYmqUShz6KKtDqDVC0v8Ny+pzZ6iXT2Yy4KIgTnSJvYJtNijSnbtuAzGy+wF0vOD1fkCYRnXaTozu7vNJekcQJznLF6elnOJ2MUPTYKXfwvRn1epuDgwNUVaPTHVBvGOTpvJpMiIiiQCLrFHKP8dRDViQsXcRQOoSxxq4tYNoJ/+bVmtlsRRxn5DlIooIXFvx0mfF3DkS8SKBl6bStklAwCfKYSapyv5tQVyP8sORyAYKb062VdGwwdBFKkSDIkIuCNJjSbUfsdHcxdAPX8yhykyDO0KSCvEwoEpdCyll6OR9f+mi9PSRZxfESvvjinMnMwbR1DL0kjWPiyOHJ0wMazUqRSCghT1KkIsFdO5imxfn5lNGw5M7dPRxngiwL7PSbrMsMWbIoMjg7GzIdOewf7tPtd/js2UsEoSRLM9brOcWy0qQsCpCVGo4/5OkHRwTBa7JQRtc00ixl7fpIisJ6MkOWY95+uktcJJQC6IbK8HxEHKxpWFSGNIixbJnZZInj+Dx6eJciy4mimPXao9sd0Gg0mMyWCGWJoopkWcjlcMHleInnhcwWLq4fYqg5u7st/CSgyHPiPMMJY5af/YQy9fim8S0yAiVbxo6bUft2El+t/9udBVwTjJU3woFyYwC4MgTCjXNsh7ANF0pAKFHknG7bpMgjAj9F1RTefu8+eSZiqBIHe/2qq68Q8T0Poch59svPN22kAct1QL9XJ4kyDvYOKZHo7z7C92Nev7kkzXQcp2K/efToLY4O9hkPTwkTkV5/j+HIZ72KaLf3SVOX/k4Tw1SAgk7boGvcoVavk1lLJMWg3tyhyDNUVaHVMREQyLKQly+nCCS0Wg1arRpp7nE+nqMoGk5QY/1qxf6OQVbqSHIXJypoalP+8L5Evf6QH/7shPPLOSenQyRBwEstPpqUtM0URcqJ5X0+dhpEgUeZLVmGIi2zoF6TiAoFUwJTzkiznNTLUbQcRRFYBTlJJlDgYocJut1GNSxmvkxUmChKiEaBn2S4ccwff7riYq1y2Co5O19SqzcpSwVZbmHIJnUzJgpj0qzAakgIsgaFyGzh8ZevPqbXraEbOiATBRl5HvDRT1+QFQLdnQamprBcBnz2/A2qLJEXKVlRsj9xefL2Q/wg4uioy/579+h2OixnC169esNksuZnP/0YWSl58kSl16vx5osFi9WK0XTOYu3hOC5JlnJ40Mcy+qTehMV6iiTk3Dk8wHVMhqMzVM1ElhWiMOHsZMJstmIyXJFEKWGYIQgSjWaD169OOT095+5hl8ePB9TbAj3Bws8j3lxe8PpsSlHC7/2dJ3zw9j1++PNfsnQiFl6KaqiQldSbrW+ced8qI7CZj9dJwK+AAG/M5PKmx1DcEgy50hq8mQS8OlflQlT2pvq8JFdKQrPZmPn0ktFoQrvT5PJsxcuXE/7u732PRrPN8esLfD+m024wHM744uUFnuuxu3eEqtnM5zMGgyMKweDTT74gKwtEAfYOf5e8fIFmpNSMGoeDXVqtLpqmsFyH6EYD02qSJgKGbqFpMvVGneOTM2YPVkznR6i5ycOnTyn3Z7y8PMEwOtRslenkAk1XadRU3OUxmtyk0eqzWC7ww4R6Q+bpew8IVmuEEtbjGMctadczynRNWcgogoCWDYlHKbtNg7o+QJYkZnOHJCj40wuZLFvyB/d85JrHi5nJ8dLkQV3CTma4oYgsZkhCxbegSjKGIZEXJVlZQF7hM7OixAky4qxEDEYsYpM/OjvkkwuBg7rGd3cKBnbKn71a4RoDOppKXoioukkUFnjeEkVVgZQkkXHclJ///BhZK5FlkeS3UkbDKdpQwfcDDg7uMJ3OkcuSMoGdboco8UjigFevLrh/1OF3f/0+07nHYlWwWE6ZDqfs7rY5ujOg1bAZjxZkccpsukZTZU7PLnHdmG63RpqWyKqKZRvMlktG0xlxkhHFEZqmoRkan795Q5Ssefiwz/7eAFXRUVVwo4hut0ue5axWLrquIIsCn316QuDH2JZFr98lDDzqdYNOr8XeYR/F0jmdrZFUm/vvPqBz0Of+y3N++csvsOsq/U6N77x9wM9rr6gP+rQ7Lf78z35eya19w/iWGIHyxtz+GgtwFfdfAwmueQgLrq2GwE3/YKMecGUqtnrt11WHElGCXkfn/l2VLE4pChFRqnTunFVCs95GVWS+/2d/WTHCGDo/+stfcnYyoswzmp0mpmkwGAxotxsUhcb55QXOakVZgq5XIhaP7j5ksVpSq7dRFYksjchLkVa7g2UZBEHAYPeAbqdGki4IwzVxGBJHGQgKd+8fkGUxw8uXWLbIvQd14lAkyfwNeYqMZtXo1rsoikJZGjiez8X5hDgBRZUxd7poecxifsJOx0ETSyy1ViXBcoF/vB+SJAFhVKCaBrNVyHLXZ+VmuF7O8/OCfnfFB82SN0ONS7nDQyNDLMoK4WZCXihEhUQW51XeIy8QhAxRACmDWChJipJCzJlGEheuxpvZis8uM356YfNwx2LuC7T3BgzqTUyrxspxWK8DfN9DTTVUTUFWLEBlNvPodEzagxqioKAoFo1ajSTJuH//AR9++Dapu8BbzPid33iXz59/yo8+fY1VU/ne4x0e3L3Pz5+d8T/86TmaWCcIllwcn7FceSiyzN5en8iPWK7WSEqVK6k3mpSCyGKxpsSiIODhgzsIsszZxYSabdLrdtg76HP34QBRDrEtGUEQODs/gyKpyp1OVWLMsxRZErFMHUMzaZpNwg27URwkvPVojzv323TadVZ+xuUXp+QUHN3ZRVEkSjHhrce7DPaaHF+e8OZ8RPQopjto8/DRY16/mjFd/juhSnz131UsX15xd20PuY79r5WFy5sn2IQU2+RfQdUTcKNKUEK5lSAXwLZEDvZklosT5rMFgZfx1ltvcX46QhJrvP30CGc957PPXuO6Ee2mzfBigSzLHN47pNluQVniBy47gz4CFaXXVFegyLEsG0UsSJMYXVXRFIkg8JAUGcs06e/ssVy5FEVGv93C0Asm4zGqqnPv7n2edU44OuzR7hjoWkqerVnPU8aLCXFaYBo6YpGhqgWqYmEaBaaVk6YxL15W+YUgUtFUGd/J6Ms1wsDACwQUu2SxHKLnKXVTwxZHWFZJKor4kYQm5zw9gDQuGS5yPp8I/NvnCSkrGvqA4Trgjy5dRr2Yt3dFunUQ5BxNkZEVE1nRKbKMPI/JypQiz4ECSSgoRBFBgnd2YkwyXl26LBKBF0sTSbTAiVD0DE0vQKhYkOr1JlmWkqY5vh+AICGJdUaXAePRmPluygPTZu9wH9uySGKX4cWC3X6bnT2Z4XiMIkt8cO+Ak9GCNEjQZXh0YPP5oMa5KFEWBievX9PuN0nygmcfvSKOYixbod1rUJZZxR3QapBECXZd453fuo9ltMiEEtdPSJIUXbe5OJszmy/ZvWPQ69Vo1C0c12G1XHN05z6TyZIkXSMiEfgxcQSWZWNqNXYMnZ3BDvu7HQ4PmoyXQ14dnyMVQFrS3+vx/gfvUq/b/NG//GPG4zFrv8Z0MmfpBxSUXF5e4Dkh6/UaRTS+cep9K4zA1YTfuOclG7rvsmDbPXTl+m8igpu0YlWC79pLuE04epVQoFI1vv6gIpe06zGmJhAHBbPxGhGLUbxmMBhwcKjiOg6yrKCqIuu1D4VEjspbbz3AD2ZIckmZpzz/4pQkfkFZqBwc3mF374h63SbPQoaXJ2SCRL/fQREFJKEkz1KiMMD31uiagK4ZlDgoeoMkFfjk0xfs7e1T/rrEeDzHVEQsU8DY2yPOQvTQRFYiRFFkb79NFLhQ5qh6juv6lfoQGpZV59FbXfIkZ3TpIccrJDVkHcwJApe27tJvZ2i5RJymNG2FWr0GjoIQ5wRxRpDmrJOcdVIwCWReLCVKyUNRM6Lc5k9PY76Y5ezUBeyGRM2EO10VS1NQJZWilBHKjDjLSPOUuMiYeAKLWGIVzSmFlKadkYYxXuGTZApGrqCYLfwwQddM4ijFtkXWzpr1qjJuWZbRaQ9wPQdJFPHMlDu1HtFHMSdvznn8cI/T00s+lmX2Bg1EQaRT1zAoUYqS4zfnmIrEz79Y89GnE956cI+Hb31I+0WDpbPk1cmIz1+coaoK771/FwEBVVFI4oDXr1dYtQaTpcfjdx/SMA2iPEfTdEoEwjghywuCpYfdKoniCL+VIakNJNljtRhjWyaLtYuqKliWgbsKSROPF6eXvP/uW/zOb77Ne28/QhIFnn0Br9+cMb5c4c5X3H/rENMymM0XiJLIZLIiL0oGez36dR1FfcOzZ29YzT6h1arTatW/cf59K4wAbN37jREoNpnYMmfLpFxuE4c36oe36wc3xo0S4xYvWOUJq/zBldYhOcvFDG/tYlsGzirD0AW8JMCwLDQT0jwn9GKWS49Go45QahSFy9n5OfWGxtpdMZ+uOX4zptsdcHh0QH9nlyRJERWdOPUxbQXXFZA0FUVSMEUJx/eJwqhiI95t4gcuJ+dnjEdDxqMLVFXAsnUURSDwBc7euOzuSeT9nMgPcNcutaZOmgbMlxGXF0MGgw7zVcBf/HBIr9fH0G3aHYM0CXGWAeQZk7WLJKiczwUe9E3eOtTpdl1qcki0llg5JYYU0LItdnsGTihwOVfoyAJHBChqxt12jiTHWIaMrkjkoUiWlhQlhEXOOhH4yUxiuHAJ/QQKAVMVWYU5rZ0Ovf0dfvbZGYKgoGoSpawhqxLNQRNCmTjMiKIIBIUsT8iCkCAIyQtQNZ00jZFlpdJtzFJ2d/fJ8xK37vPn//0vMF/rmIZIGDVQVYFPn71hZ+e3mMyWjIcL3tpr0GnWMQ2RZ58N+dc/OGU4WTNfrSkUE0SLKAqx9AYN28YLfM5Pxwz2OoiiSLfbJixjjl9f8P6H7/PFp6+4sIbUGgrNlolAnTQtCMKIorTw1glJ7pOEJXbD5MHDR5ydvGY2H2FYNVRFxW5bdBsGi57BpKXz7tt79LoS0/Epa8dlNBnSbLXo9/b46Kc/Jy4i/uxP/4zhcE5/p0uv1ydNE+7e28ePQ9Ik5/Jshe+FDPptBt1vfU5gEwJsyP6KsvIGig1Dys3SYDVudwhUn6/i/+uVvmQ7279aFahGlglEpUKtbSMKEgKVnvz+QZdCgNFozHI2Q1MVup09okji7PQSxwmJghLbrFOzmqQRPLhvMNg9oNPpYdsN1s4az3XxPAfT1Hj//iPCIGK9TsgEkTgNEGWdrJS4HHqkWY4kNLGbObsDHdcrkCQLQSjZ2ZGxZBnNlEDI2d21edzaJU4KfNehbouMhwphkKPpJv1+D92o4awD2t0mlmHhri+pN2Hpzun0dhidlXzy6gts3aBVb2DXFUzVQ6vL+EuF82VOLwmRxJKDjsr+TotHRyazeXzFcGtoErIIUaSTpAV+nBPEBZkQMI5i5hh4co00E5BkmYNHLX7vH/8W85lL4EoEccHCC/GCGFGVyUsRTTVQ5creT0YXJElMrVZDkmUi30MQQBJFdF2vhEGLlMDz0M06k8kIdzLjQBjQMBQuT4cEUY7np5RAGsdMxzMe7HawG10Odmw81+Xf/wdNLiYuF8MpP/vpX9Cot4hSgSyDne4e2nrG3X4dTTU5aLdZzdb0Bl1Uw6DfbxL6LpHnc7C/j6loHO4/4BcfveHFi1ekaQyUnJ1fEA8s6kEdQQi59+gRulrj7PgcSSpJkwzV0Hn89B7vPOjTaNYYD18RhjmyXaN90KF//4Dx5YzBnT6T+QpZlbAsA9uyqTXqnJ8O+fzZMdPVmKAd0ek0+fDDtzk46FZ5iG8Y3w4jUN4wAkBZFFfvy9tL/hUo6CbUR7jZYLAZV2IM3FYOutINEECWJRS5gST69Po29x/keO6CtROyWnnce3DE+fFLMFuASZGnVcxm1mg1W9TqNsfHE+IoZWdnQFkWREmCc3mG53k06hqH+wbtTp1Wq890NqVqM86QVI1Gs02z1SMO15VoqCqyWMyo12XuP9Dx/QxFLtg/MNAFDcdxcVYO7XqNs9NTKAVcN6Ls12i1TFwnIgxh98AmjSO6vSa2qQMavd6AxWyIJMgc7g9QxZLvv7ngn//5kjRv8fu/sUvbrr4yfUfAqq+JRzFpKFEKUIopNbPg0cDi/qCH66UEoUAYpERCiKBL5JZMXBRkJOxlJfe7Ci8chU8WAqmocPBgl92DHaK0xOz08OYhhZ9jmFX7srvOqdVA0zQUVUGSJDRNwbJsGs0O41HlKYmigKJI5EXGZDLErjVRvAXrnRmOH7OMM5xxzCpYYRgGFCmB5zDoGWSRhZeo9Hfv0rAzkjjh0cMd3n5f5fknn/PmLOR8UkmxyWaNtSjTaLZQ5Zjjs1PmSxfEjOXC58k79zh++Yb9fh0Kk7ol4S8WfP7F51ycT1HkSkUoCEJkScayLerNGqZpc3I64ulbNRp1m1rNJC9L5rMpXhzTMFRSsQAK4sAhLnLu7bQJ4gRBSGl1msRpRp4XjC9nvHk1wfMD4iTBmBmM5kuyNEU3BPaPOjRbJru7j75x+n07jMA20XcjIXjtGXwZCHR7sldr/pZQtNgAg7Z24wZ8+KrfuHorSTm9ZkqzUUNV6wx2bZbLKUUhcXa2IElyJqMZAiKOE1HmOQIyvd4OpmmhqgqiWEl+FUWOs17TaLTIs5IkiYEAxBxFFarS42KNqpQU+HieS81q02oK9HckPLfEcUZ0e1UGWTck/MAnL0BWBJrNGsPjEUUpoOoKYZThuRntdpPvfHiHOHAZj1N0Q0cUJZbrKZZZA7EgyyUEAfww5M2bU9I44vjVDFtT+b3f/TWePXvD82GC8lHEew93aFsqddVFM3LEVkmeyqRxjiTZZKGIn2ZoWkK3JiI1BQrBIEwM/FAgikrSTCQrIE4z2mnJXktgtwnPAov5wuXf/OufUGKCZCErUG+UxFGIItewbIsg8JFlibIskGUFw7QQxYqyvNFsEwYBYeizXC7IshwEGcuus7vTYnow5LV5zvHpipalMGjXWDgxqqxW1OctHcvSODs/54d/7vPB4y6ZIFOEE/wxXEwdfv0776B8dsnJ5ZwsS0EQMPQaklzj7Xf7DEdjDBUCJ+PZT0/JyhLx4Q57O3u8OT4mJ2WxXhBtZMMURSbLUyxbQ1TBDwLKeY6q6QiywrvfeYdWs47jONQbJu5qRhSFDAb7NOoG4drDWbnMz44pRAVTt1DVkCQJmY7nzCYV9bmmKVi2jqgpyLpJkqZEocf/j70/ibFl3e78sF/0/Y7d75195unP7d99HclXRbIalEqWBJVleGgDNmB4YsADT8oe2dDIhg1PDBiwAQOWAE8tCAVLVTLJYle85Gtuf/qTJ9vdd7Gj7z3Yh+RjqW7JJK16l+W3gERG7txxMr6TuVasWN9a/99kPGUyylnMV9/ofd+SIMCfN/v8PNur/vM7/583Be0+13/q7fBnDv7nXYF/2jX4p0FBfMsh3okuitQIdUFVbmg3G/h+zPmbEaPxmK2X4TgO8/mK7SbA80KyNERRLDrtPkEY4DTcXSDQVMIo2gFCZJmySNis5yDWdLoCeenx9MUcbxNg2yaWKTMcNjk8skkTAUmOOH/zU/b2+9x/vMeb80tmqxsWXk2/16Lb7VCUBS9fXUJS0Ww2aXda+IXP3rBPp22TJD6WY3Fi7uTI4rDEsCxazTYvXwbEwZYsDVjMZ0xG18RRhL/1sFSFd+8N+Vvfe4c/+uwlnzyJWK7nnHRqHh0LHLgVbjPB0goWiyZxqKKKAhUGVS1SlCWCkIMQo6kpugGSWFOVGkVuEWcaUVKTFgXdlkBzmfGfPw94dbkGTDTFhLc4cl03EAWRqqpwXZeqrlCUXZDVDRvTtEmSCFlWcJtNmi2XMAoQxd05s+mIk+NDmq0OD+4WCJlAluRM1jGqIuE6NppmgqhweTvicNCjKhNW3oYkr3h5PiYrBGTFZjaZsD9o8vXLGyRRYdBpI6smZV3RcBqI6Dx79gTP2xJFMaqispiEKPIle0OX9z84QYk2WJbMbLbAtHQGPZfZoiJLJZyGzmq+oChrPvjgIW6rgaqpyDEcHu1xU5c8e36BpJmEHYtgu8WxDIJaQa0l7hzs0+/2uLi6pd+3sOx3CfwtZVVQ5DlPnt0ANWVR7ZB11xMQRDTN/kbX+/YEgT/r96/588bA+l+qCfyFg7eHb+/2bynDP4dx/TPM+M9jwv/0ZxWVRJxKXN9cUxUCq+WC8zdzVNVEbGU8f3GFqmgYukqna1AUImka02w2KPKUGpMs2SICrbbFwUEL39sgKyVZHqPIBf4qwW6YmKZGq2HiujrD/S6irDCZLCnzLZPLG/ytx+tXMoYuI4klq9WWu3f3mY5GbPtb6mpXXJuM1wgPaxTBp9VScDu7Z/Q0KViv1hi6hq6rhJHE82cTVK3L1luxXI7IsgjTqBDygiqLmKxThm2X/cEee8NDxpMpX1x4XN2EjMdbfvSBzv09Fcf0sdo6Ya5RCSlZLVFmGlkpo6kGsuIiiSXkMZUQI1CgEiNrEqZWUdQiXi7Rr02ajRazaUkNu8KpJGIYOqZpkRcluqYhyxKiJKGoCrKiUpQF49E1mqZTVQW+v8EwLWyniSTJzOdTGg2Hn/7kT9ge+uzpGsenPb56OabV0nAsjdlyy/XVjO//4B3u3zlGqWpMXWQTxKimiqiIlEmGaUscHQ65noYkUUSc1YiSgtOQkGSFm+sb0tSn2THRDAFD6ZOmNXVV4TQUTu4fMN9EfP3snHZrwG/+3R9wetalyCN+7/eeUgsZh8cuTVfl/PyWF89fQJXjNi22mw2CILNc+Lx+PWb/cA9NF/C9iCiIaXf3eP30kidfv+bs7j79vWMqmqiGzP5hj9HtJXWp8MPvP2Sy2nLRueXj771Ht9sCUWLQ63yj6327gsCfJfd/WtjjL9YC/8yb34YI4c8fBnbZwVvhC0H4CwHg52sCQr0bFrJMCVG2icIZZQbLRYbvwb37XcoypK4lxrdLDg/67D8YEgYVkmjT7XXwNltUOeHuHQtFE0nSGFXLGAlbNLlAVgzcrkljrCOrCnVd0mopTCYj8jLn4PAY19GpcsiSAn8zpzdocrR/wnc/vM98vubOvVMuLi4YDlo41k6OrBQrRLkiq0RsW0WWwG04BNst/mbNq9tnmI0zBKlFHGe4LRdhE7JeeBiahdMc0Gx10CQRbxMRlyJ+LbJ/2Gc0meHHFfMInl+UbMMA8UcNjrs9BCr6w5QqjEmikrBsIBQyZQ62bmCrAqpoURUqgiCCIFJkCWWdkxQlfpzjL2OaiCiRx8pPSGoBQTVAkLGdxg7UomkYhoEoCPQHe2i6znqzoipy8qxAlIS328c5ltXCskz2D/bYbn2quqKqMubLnG5a4zoOa8/H8xPCMGO7HaPpEh9/dMqTz99wcZViN2Xee/8Yw7EQRZW7dwb8l//8E26nOZKwyxahwjRELMumLHJez26xmjV7+yYds81omuD7Pg8fnUIt/CwwwQAAWABJREFUc3s9odu3+eh7d/n447tkScDrN3OG+xaS2qDdsUjTAEkqeP3inIvzazrdDg8enLJdj9k/OuH9Dx6iSCK6LJPIMkUpMJ96nF+MCIKM+apEUxcMBxb7Ry69gy6SpKJqoGs6g6N9fnb4nA/kx5T17vE0TeNvdL1vRxAQQJEFJEmiKH6uA/AvvuUvtAX9aUz4ef2AHTnsbUh4G1SEt5FAlgVss6asQFdlBq2MPMuYjLfomoksgyJJOIZJVhW0Wg16rQF7e10ERHw/wNQVZtMZlqXQbGmopkijIVJvYbsNqeoUbzVhdLPB7PX5/g/v03ZNVqsNeVmQFQpXFzNMeSccsfUj3n/nAVEccnbviGazQdOxsG2DLA0wDAVNU3jvnXuIhUgURrywrmm1ThEWIn4YkefgBxGBt+GgHRLFX+IlH1NVKqvlhla3yfFxiiwoqIZEWWYsp1tUQwRVJ6xqhm/bZHVdI89zpmOVz698qnrLr3/U5nTQoGttaRoBeahS5BVBXDDZVvzsVc5HBxr7ToVYZdS1QFWJ1KJCjYpY55hCxolR4+xt+bBdMwsqfjxWeLqqubkZUZQlw0EHTdBQVYWqqnZ/uHmK29hpFPp+QJolKLJKUeRMxldIksijh4/JyxpFqnnTe0ZkBkRBSZxWWHaTN5fXqLJIv9NiNl5g/ugxv/F3v8OrZxdcjSakpUyYScRRirf0UUWJ0egcw7DpD/dJk4ib2wnDoUCcbDg+adNo6nR7DkUQoq4LHj8YYKo5URrhNEsqQeH6+mLnlCo8e/YEVWnjT2ooU2xd5eP37vOzL88RRIUsq9B1A3M4JAq3/J1/8COiYM18POH+w1MEQWXrp4xvJyyXE55c39IwRSa3Es3mh2RxjqrqpGlIXoYoiERRzHw6Q5REVusttuV+o/t9K4KApkh8/H4fVRG4uNqwSt7iyOp/VTjY2Z9vDe6+En8OTvBnLQeUqIqIrkk4lsj+QGC7TQiDksU0RlNrmu4+q+UK21B59OiMwbDD0+cLOs0Wtt2m229ze3vJxvMIwxhVFXj4zn1qPPwgRVUdZrMV5xcLTF3DaDkMRBWt0UXRDA5OjhF1g/F4tGvacBwun90gVCIf/vBdju/2Wa4XqKZFWhZcjWc4tkoSeLumoqqmpEZVwRQ0BFFClGryPANJQZbrnaLQoMnkTUrHCnj+8gWLlYbhmDz+zl2OTtu02w6eFzGbrrnzcI8kypmMtqzGCxLPp6wEFENHsUwGCKzmAj++qLlZBfzg3pa/9Y6E2t/Jo0uVjK691cvvZahyTpDrZBnYqrQr6JYZgiCDqKNoJpZQUcsZkrRGlKFcGliWgu0oeJ7HYNgjy3do8jiJSbMMUZLYrJe0O10M06CmIAh8ZAnCwCcKQizTxm72ePXyK7wgQDdq7K5KrUiIGDirJaIgUEsijabD5dWE3/yNj7AdleSPM77++obxzYJex8LSdMqiRpUkNN0gyXa3kcXkltV6SaPZwLtd0x20sFyLnBrVkCnEiG0YIukqsibSMHVyQWY6GWEYCoPBAZ3uIbLioCsZUbCi23Q4OTxmsQn55Kdfc/Xmkk7HZT6fMBg4VGVNUYCsOzx7+pzlfMX9hwfIqsN/8U/+iFSV6Tldmp0+SVJydTtF1UWquiQrN6y0Lf/ijz5DEkVazQ433/YtQstU6NkZlSDRaqi0NR1VFTFNhSwrKYrqz/h+8BdbhUVAFARatkhelESpiChKUJdE2yVhskFAwHdsNGEfP4goS4mqqlBUmzAIiSOBvYHDzXjM8995iYDIeDJmuB9gOiLHp/cwjQ5l4XP/YZvRZMR6FeOYLm/UOev1gsU6YTDs8P47RzSbNtdjD1ES8DYbltP5LsswDUK/wnDbhJsVlgVvrm+ZLtYomsKw32Q1XxDbBralsl5v2W4jgjCmkmSWS4/XqzFObCI+qZBEFdtSMXUBXVfIhT0qc5/BoUIajjE0gdloSbvfwXAqkESm0wDfjtjfayLIObWwSxfDOCbOUqgFTMOATgvDstlmFb/1dMPNYsk/+FDkvTODpuWjNgv2ZI2GppMUFWVdUksSm0yhrmtEqULVdBRJhqpCEiRUUUGoSy43JYPTI3qiQhDKOzTX0T7T8Q1xEtNqdYmTGN/fEMdbwmiNYTmIwq6BShYlosDfMRluxlQ3Y9abJetNwPa5j1BqHOz1aTZ0rq9hNt+iGipnBz0W4yWffvacJMlYbyNmMw9TNzBMi6upj62pFFXBarVCCRI0QyPKMgxJoixKuu0e69Wa25spiiax9j0E1cZutxAkgTQIGS994iin0XBoNByOjvdxbRHHUQmjjKIWCNIaXdXYGwr88AePsEyL6WREt9MmjhLSuGC7TVmutmw2MVlWsl4HnL96Q6erMOy36HQ7uzkXIafdMCmqksksZLUNEN4R2XoZaVJwdvc9/ORbngnUFbx8esng8JijfpeyXrMcGPy6OiT0Ky7Op8xWCfnbKr8oCNRVRfG2X8BURA57Bqu1j2NamKZBnka8Xm7QFBHTcjBMG1EyyLMtCNBsdej1e3jemnbLIQoXrFYeL1/sUsH1Zo2mWwR+QbNpc3zcQJQ2tNoiX30VEkcaHbdBki8ZjTc4DYdms4EsK4RRwrDvkMVbnj+dc/lmwsGgxXrsY2sObdPk8KiF1nKYPXuB1bAospTJeEoUxEwnc2pBoNW0qeqaNBdQKpGvn9wyGfhUpo4oNOi3W4ThmhqFIEmxu/e5WRUUVcn+nT38TYyhajRbLTabXRYjKxXeOmA5X7NaejQch5OTPUQ9Qa5Fprc+3YZDhcxg2CMMQ/xA47OxwCoK+NFiw3cfGJz0Smx1TavTIYtsgmR31wzi3RixKCgUpczWj2gYKlVRss1EfveVx+9eQPtwy+FRn27fwrJU3vlgnxdPM548uSXLEgzDpChyRFFClESqqmDrewhCRRCEWKaOJIl46wUNt41r2aRJjippzK5DdCFmMfYpshrb0rFshSzNMRSdn/zJS+4/vMPeoMugb5MkIoN+m9HVnKZlIVQZcRhimwZQkZUFyXZLGCW4rk1d19xczWi0LPrDFlGUIKo67abNP/unn6AoAk3XIUkrnEaDi4tbxqNbBn2HWtDIC5Gb0ZK9fh/Dqjk+2UMSdNIk5PJ6RKvbALHi7oNj1hsPz1tzfLKH69jkccrXTzLidKc89fTZOYqikqYRUeyxXgc0uy6KrCBLClZ3iO200A3pG/3vWxEEZFXn3e/8bVRFZT15wyaasFVnzG9esd87pm/lRKs5uWDhdA8Q6pwiS9hsQwyzQaeh0m00ibYpaRmjiRqKKjEYDFivl9iOTbPVwW220VSVvCg4PTtFVQRCf0MuyMSJgCTbPHr0Lvv7Q4IwotlqMdxr4zgZjaaNY5+wXm8oixadtkuzJfLi1ZooLPjggz0UQcB1DCxboSpSckXFVmr0uke6LSmjDLen097rYLRcfG+Dadi4jslilrBcbqmp0TWDL754A5LAeH/Dp5+9wqhFIl/g6Pt3KOQSy2pR1zXeNmbleWi6jKrr9PoQ+DFRmJPJApookWYJaZrg+zHDA4fFVECRoU5TNpsI7sgMhi6vX40QBRHP8xDFmptnS+6dHoAgcnbnDiIZ/9mX11ytE35w7PHBmUbPjVCdgoZiIkUmSCqbMEKoQSkSbCGlKnKSQuGLacSN0OLonslovubj/XuIosj5qxGTxYKT4zaOIyMi4jYlDMukKnfILUSVdlOk4ais1xXXb64oioLpbMyby0sUWcM/2eLUFk3bJs8yBCFjr+eSVCUtp0Fd5NR1RccxkSqQJI1uR6NGoa4UXEtltgyoEREFuJlOETWVCjB1nY23Js1C9oZ93n3vDu99fI8sTZjPV7RaBrIo8P47d/j0s5cslzOaTQNREkmSjE7b5oc/fBfdaJBlNePZliytefnyJdPGEttukaYKoqAxm25QVIFeP8d1DO4/OKXhWmRJTrNt0GxabP0Ut2EgKQq6bjOb+9i6ygcP92kOezxrnPP44R3c9ukuIyiKb/a//yYH/ddgyP7XwP8EmL996/+qruv/19tz/lIYsqIo2GxjJGJ832c0vsVTIrxFRK8XYbckHF9H0Yd0h/t43pIiVzB0iIKQKi8Y3XhYmkVTN6lEBVlWiGKbNEuIowDLNMiziHa7iURBlWzYBjlN16KqmwiC/FafL6fZ6qLrFqoqI4obHCcDQrI8I8+3HB50UGWNvFxSFgLdTofDowMe3h9QZjGB7+N5u2kxyoLUy3hwdJ/Dbg/J1rm8uuXqq2d871ff4eHDu9RVzbDXYTKdcn5+TZalHB8NCaKEfq9Nt9nk6WdXDPsDakWkEGLicMmLZ2NmsxjPS2h3VXRDo92y8P0UCnZKuKrCar2lKhJqRNrtNpbl4HtbDF1iNg7wFmt6AxtLlREacLbXo9W0+Kd/8JQsS3l8/5DAW2MoOu0PvkPDrvh/v/ySi2XCDx7UnPRybC1HEjLSuskfTnTyvOZxp6QlRpTJlkRqchlD7/SQg5N9Xry8ZDyZ8+t/94d0+22yNKGscgbDBtt1giB4HB87aKrJfB6x2W4RZIFXr5a07B6z2ZIoitlsNiRpwf5gyKDfQ7+VqKYpfpChWDKIAjfXC776+hLbkHn3/hFuy+H58zf091wqbJIkxzBNzJZBPFmS1BKFKKGZKr/yq4+ZTlYMBk2KAnw/xO24HJ61kZQSoci4c/8A23J49eI19x+esVhseH0+4XjPpSgTirxm46f4YUFRRPhBjCLWTBYTJhOPZy9uaDabtBo2hgYHB4e0OjaL2ZR2x+X45JA4TqjKmt5eix84JpFf4Ngmda0Rpxqu28R1BOpsQ2uvx3DQ4wcfP+TiZsnIz8iE7l89CPDNGDKA/2Nd1//7fylo/KUxZHHk84e/+1uUaUqWBCwbIdoDndAvOH81RhQNGu0zKlT8wCMvc2RFxd+mTGc3OIaNSMVwqJIFPjnhTj0Wgbt3HuB5G/YOjrFsC6HwCWY3ZHlJrdlUgsJ2G+L7HvPZhMfvfkS70yOOol2lukjQJYXO0KZCRBBUTE1jcjtmstxw5+4xpmHS7bmMJkuEKicKPOIkZjReI5cVaVwzGT3h7//oOyCJyFaTs3aDvEiYTcbIooIfrvE2axxbYTIOcZsOZ3e6vLbG6IbCsN+n32vxOhhRWSWSWLBZ3pCEGobWpuU2CaIQRWkRR1PUCjp9lUqHKM7RNJ00zsjziuViRZFnWKbM3kEXXdYxzJqP7w1JA5GWrZImCb+vPiNNEt69d8j1Tc12G3A8MFh5PrXa5stFxrKueLhMOXRyWo6EX+ZkZp8/ee7x++cxP9g3+Wgg8GSWscpcGpnAdO6RlQXdXhtZEqjICWKf6WSL23SolYggyWlXJr2mShhmXFzM8dchRZYR6THtZhPHtnh8/4yyKEmyGr8KUDQLy7HQVB0/inZ1CU2n2zWwTRXb1JjMPPa6FrKh0Or3mI0nnL+6BSocx6a/3+J2vOLO/X3293vcXC149WLE3/uHHzCeSAQ+jG4XZHlKo2Hy8uUFqiJj6vJuHmKdYNsmnh/y0UeHbMMc36+5vprz6NEj8iTi8uoNoqLz4P5dtn6BrMjUxRbPW+FtfNqdJqenZ/ihj7dZslxuUVQTwxAYHPSRa4n1MmSz3PL111+z2aZ8+NEDLE1C2fhEQcBquaZIY4aDHtON8lcPAv8aDNk32X/IXxJDFscJeZIz7HZoOEec129IrBLZcLGbfdymzfXNlFZbBCpCf00p7NK0dqdHGkcgKmyimI23JU5inEaLk5O7nN49Yzmfkec53maNIlUI1hBdlEnThDRJEQUJXVPp9TrIUoEseMT+LWbXwO5IdHttRuNbbm+mvD6/4fTskCJPSNKCMJpRZBIHx32EuiBJc24nHrPpmqZjMZsvUSSFOKz59MU19989xWw4nF+cY9ld0jhnNpmQ5hGyXCHKMq2WTV5WTOYbojDDMBvs78lkaY1Yi2/RYxWnJ32mowi32UczRSaTBZ9PrhgMHNS3jSYtx0XvdtBliSzNgAI/TJGo6bR0XMem6TpMR2MEKhxHZLxZoUsax/st0rxm7U1otBRqUaWqKhxTpzzs0ug6mLbF02cv+cMvz7GEBa55i+42eadl8CaK+O0vK55dw6o0EZ2a2s/xgi1BWHJy5vD55895/eKa2dQjzyqGB20kOccwFDZ+hB+kaLLKg/uHpGFBFO4Qb2UBTdfdFcdEiSiImTBFVWQ0TUFVJYZOB8UUeVOWFFnBw4cD4iqjEnOslstiteHzT0OaTZvZcku7adMbdsiKGm0Tk4Qx68mCe4d9fvzpa7764pLf/AffRxI0giBEViWqssB1XIqiZLFYIdRwejKgKgpqMhBk9vdtNusc01CJgpiG0+b0NMewDFqtIX/yyTmVULINKzrtFovFnCjxaTRMhntDdMOl27VZryJkSUCSSlTN5KjdoeKSXkflow/PuLiZsS4qktwiuBPzxVevEDWDRqdHnFZ/9SAAfBOG7N8F/meCIPwPgZ8A/4u3VOK/NIasrgTanS4n9+7T6TQxtDZTK+Txh+/Tbru8evUaVVM4ODKYTca4LjRdk5sbn+t1TFnUyJJAGGfIqk7fbWE7Lm6rxeXFBevlAtOysRybvBQRBZk0TknimLLImU5v2GzmIOSYZkRZWnT6DVQt5rPPX2GaFovVBn+7Rdct7t2/S5psQVZpNJocHuzjNi3mswxR1entgayZ5ElEkGS8/+EDrs/HTEIPZ7PkYLDP++/fYbNdsjfsMxltCP2Mw+Mmz19MkCQZ29JwXRdDN2m1u/z486948WJOUgbsiyarjUtVyghCRqer0GzplFWHVy/WSEkMuUhZleRrA/cAmi2bxWRJHMUoikTL1ek0HfK4Itz6XN1Omc8WtBsWhmWhNGRO9hsIosRRX2WbVLhGC0uyeH15zcyPSVQZpxYZ3n/M03OP+c0MRwHHDsnKLUEqEOcin94InNw9wG518cOMRsPCtgyefbVgvV5SVzW6alMVCfOJT7unYRgyAjKqpnJ74yEJCWmUoojq7g9XFojimPlqg2matJoNRFHEMi0MQ0ORRZymwXQ5pSozTEvDsDX6wyFQ0+/1MK6umS3WjG7XSJKMYWhYjsnZ/SPuPDhldjsjDCts2+C7v3qPZtvB9xNEMcM0NXrdJrouUVQKURDzMskwdJkP3ruPqqj4/pb1ZMbKCykLkSBYc/76kuPjIwxTQUgEDMvg0eN9xrczbi9qJEHAaijM50u++PwFBwd97tw95tGjdzg80omiJbKsohsGRVEz3D9EEmVOT89Ybf+E1y9f894HZ2y8kPOLKb3DB4SI/GvI5H8tDNn/GfiP2WUF/zHwfwD+x/zLYIC3/8S//MLPY8ja7Tbvf/d77B8cYuoSqVDQt/oMtWPGtxOiRMAwXf7w935GXkQ8fHCGJCZsvJBWq0NR1JiGSZ6n5GUFVc1mvSQIdgmM67axHefPENVFnrFcTNl6G5I4Ikq2JEmEqousN0uSpOLoqMt4NCeJJExLJYoKfL9ib2hzfX2Bt/HRDI3+oAFCwu3tgjxPqJDYP+hg2ipfff6SyXzNiR+BLBFGAYKcIxgRdZ5jO+4ON76eYxg6m1VAGhcM9jtYhoahOzvmXg55sdPylxWRTteiH9q4jT7JURfTUPC3BSd3TxFFg2S2RpdVgsBnPRqz3czJjg+ZLdd0ul3eeTAgDJeEcUQU5Hg3S0QxJ8oKhKim3bdpdTT8lYG3CPijT55y99172IbGb/2LLzkdNOm1m2zSGN00+MlPn7LepjidNmcHLk7L5PJmjFxJyCFomUp3sE9n0EcUK0RZQpagJiNLEwRkZFlCViKqqqAscgzT+rNHvsntnMOTPVpdlzcvr4mCiF63R82u7jGbzRCEEs2UCZMItQRBlvGjDUUd83f+wUcgiZRZQRSGeKuEP/6DJ1hNk5OjPuG2pDEw2aw9fvLJl5iOiW03WC63XJzfcPf+Id/9wQOePnlJd7OhFkR0RWTU2LWLX14tGN9uKAqBQd+m32/Q6lkslx5dx2Kv3WFdxJxf3OJvN5R1H99P2WxKLLuJ53n02jqtZhOBFEmokEQZp9FA1QwEQeTJ0y8ZDPocHh1jmA5bb83WC9jfO2K4t48oiLRaLeYLjydPX8OPBDRdR1VUZKkmLf+V7K7/74PAzwWDP8OQ/XwtQBCE/yvwT95++ZfGkN27d68+OTnCMk2SJMDttEn8mPPzS8pSIMtytp7HdltSFAmet+b6ak2eK3Q7PRrNA4b7e5iGznR0w/PnryiiCF1zabhtFEUhiiKqsiDLEsIgwNssKfJd12BVVLRaXRRVQFXgzvEh89mU5y8umE5CZM0kjiQUxcEP4Gb0io23pd9rkqcRjmux2WyJkhwBHVEQWK2XLGcL+l2F68tL5vOEX/u1h7TaNje3UwzN4IMP3+fm8hzTMqlyePFqhqQYPHuyQZJyfviD+9TVTqPvO9895PTM4s3hDUEUsNp4pHlMUZQYDZswDzh/uqLbbmMdDAjXISUiDcuAKiWYbHbI8W2CbWu7WfxaIC8j8jLB1hX2+31kCby1j0hFLdd4YYRm6cync8a1QlZWfHE+xeh0ODzrs9psaHWaXF7NsXouqm3Q0HVODvfIKPEjiTSzaHcdWm2DliszPGiTpFuyIsdxTV48HWMYNrKqEQY+SVLusOPjGQ3HQjNkXEdHNxwePDrhi09fstpsSbOM9XpFVZU4rsJg2KLhGRw0W7x8esP7j+8xmYtkVcmjR4dMryYkUU7DsUmilJvRkiTJUEQJKgWBmrIoqYqKPI05POwShiGCUFHkBb1ei+H+Dn4q1BWttsNPfvqCizdTDE3H1C3KUscP56yfTFmM55y0Dog0gYTd+PjB0T6qLPDmzYgoynfBYLWl127jOC55oZMlEbZhk6UVmqZTlCArGn6QIqsWSZLw5vx8B3ktJRRR4OXLc+YLjziH8TwAKoY9G8MsiPI1CP8tYMj+lEP49m3/XeCrt8d/aQyZqiqYhoph6SiqSCAGqKqKIEK89dis5tTUyFKFt464vVlgWzr3751ydHKP+w++g2UYvLl4gqoWnJy4bLyQ+XxJu90liUO23oaqysmSgMViQZpVmKZCFPvM5mug5u7dY95997tst3MqISbP4f7De0wXGzZeQsMxefL0gtV6haFLVIWA23AJwg2KWiMhUhYl+8eHuM0Gv/Ir3yXPQ148Pafdzml2HOI0Q0DC9wP++I9+iu+tkEWB9WKJvwmpJZ+NJ2NaIsv5ZtdCW4SIco3tqpSU1GLNNogxLYUsr5gvI4qqpO0aXF2N6HX6CJpI77jJauIhoSBlCQ2rheo4HPYOEYWI3/3kC1zb5OFRH1NVWK0Smgc9LMchiGL8MEVzNE7u7TG7WjKdxbTbFi8ul8wuR0hSzWZ6g6JbdJouxCX3Bj32hx3anSbz7YxPnnrI5gGKGCKJG+bLBFGNCOOQKE4QMWk4OogKWqljaAabzYo0rBBrC0lUefCoSxIV3Nzc0nabbLcB682GwPdZb9b0+x2CKCZIQmxJ5s3FlPPzBUUu0O2pROsNy7aFqsh4WUYURZRlQctQibYxiixTigl37w1IywrDNDBsg9F4hijWtNpN9vZOmM88fvwnL7lzb8jhQY+Ly/lbxHiT5XRLwzEo6gpd1xitthye3cU0W2RFQlt2qFFYLny8TcFmEyNIEk6jQRImTGdz3n2vx+WlRxznZHnAvYdDPD/izZsRd+4dkpUF8+Wclttgb3/IYjbj5YuvCLyUz794jayoNJotilKgKEtUXWbv+JDriUgWfbP//XUwZP+pIAgfsUv1L4D/KfBXwpBVZcl2PcewTDQNZrPXLNMx0XbJ1gvQtZqqLJAtieHwjMfv3qXdbKEah+iGxnr9Ja9eTvni80+JkxxRrAmCmtVSRBQbhEGALIsoMiSxjyjWOI5BmiT4QYggSKiaShTnvHjxkkcPWzjugPkyZLlYcPFyiqxIuA2Fdm+AZpgIdU67bbHdxjSaNg/uH5MlIVc3S8Jow+/93qeYpokil+i6ya/84CFZkeH7IavlFlWRmU1vcB2TNM24XIQcPzggjX3SZM7JyQGmA2ka8uNPvkTMJdo9g/AkQ9VFhLqkaVucnbjIssjoZk4ulgw7Bi23JssqRpMtCRIdt4+mFPQO9tjf72JaHZazCbJk0XAcDClHLnYKP9s3EwRFoSgLVEUiSGOuLyfotYquKhRZhqnUBGGGIoMgKkRrH9ky6A66VIbF2C9YBEse3z+k04rY5imaWTGbj4njjDhZkxUVYSiiqxV+kGOaoKkqsiyT5Tb9vklV5yRJjNtuEEVzLt/csDQWpEmCyE5hyNAUZFXk137z+/zx0U9IL2Ja7SaPHqv4m5jpKKEz1FhMV5SlwPsfPmZ643PxYkQWp6RhRq0IGK7Ni/MNw0GL1XqKpMps/QDX1hkMm2z9kHbnAESRqqj55JOnlHnGv/vv/RqyBDyUCaOA+dznsy+uUURoOBbL1S1xnPHgwSGddpMsFbgdLTEbLTbrNRtvi2kZiHWJoYNjlXTbAwS5x96+jbHZ8oeffMbwoM+w2WA5n9N0HIZ7Bzi2uSvU2jmvXt3w8vU1x0cHqJqDpMgIskRdxrz36ITbSf5XDwL/GgzZ/+Bfc85fCkNW1xXiW+3/+ewNn3/+Y2atW4LtLZ1OA1M3kBWZ4eAOWRoSRBGi2MG0XGRVZzr9gi+/+jGd/hDbbPCTH/+EIICmO2DrLTFMG6HOSdOYJM2IogBBiKmRyPKdcISmm4iixHY95uYm477dR5Jhs5rz/of7pFnFo8f3UY0W8+mU26sRYbDCNGX29hrUZc54vCKKCxATdEPn6vKGxWyO6x5QZgpnd1uohkqWl4xuZxR5iWHsBD67Q5c025KnBR9+9Ai3Y+A4BbK4xnU7xCsB2xqwv1egdw1+w30fU9ew7QY/+/RTNF3A0BWiMMD35miixu3VihITQ2vx8L2HFHnG+atr8nTMvbND+rbDzZsRdc/muGNx3C05n6+I4xgEkUQA34+xLZ08iXBUhahW2AYpURxzOxkjSRJxWfH9x4e09nvIisbNs1vSMMF1VSS1JE+XLFcBVVmhKgK+t6udtN0BQSDuuj+zAk3XKMsSw9SZzzcoak4S+3z+4zF5CaKYs1mHqIqEY3fxlJAaAauhc319Q3AQ03Is5nOPuhAJ42SHSF+X3Hs4JMtznj2/5vHDhzSaDV5Nz6lqaDi7nQhJ0dBUA9/fMJsvCYMYsevw5ItXxOkLBDQWqzl5UWAaCu99cMJ6tSYI053+32DAcpXw5MsbvvOdMwRqTFPEMjVkWeMnP3mKIEm88/4prabFcr5iNt2gGxINR2G9DukPXBRFoNEd4vsrhLrmvXdOUCSJZsMhCCNevjqHukSs8x0s1nFoNmy2m5CJPKM96FDX4G0DBkXB0YGDoX7LCUSSLKPpGtPRBbc3L5nPbtEPIM3GKHKJ6ZiIMtxMz6HWydOS0fgL7tyTqaqY65vXzGY+gujw4vk502lAt9fjweN9vvzsijwViaMVggBJmlKUNXme0u8fYFkO6/UKQZQw1BTLjLFdC1UTefzuEfuHzZ04SWVw/85D5tMRqzrl8aN7fP7V1xwe7UCXT57doEgqhr5Tx7EsDcOwMU0Jx+qQhQHzSUn/aMBwOKTISgShxLAMvO0K09ZRZQtrWNMbDKjFmsnNG8LjBG+9wdWavPPohNGpySze8OrlDYcnx7y+eM355ZI7Z32eP71gfLHEMiTEoqTX6lDjoMsa15cLFFFk6+e7Lsm0wDI1zg6OWC7nFI0Uqaop4pKb2zmaYdBpaHQsE2/uU0QZay8nqyWSNKU9cDk43cMwZLZLj8GRy+CgQ7vT4eigz2d/8AVfPZsQyyU34wWqIrE3bJLmObOxh2W16HVdbEcgTlOiJCcIN/T7fSzbwjINttsR/jbEcS2yPHurQKQi1BBEAUVZoRgOcSTx+uWMr6xLfsP6gP3hgOUsxTRKBj2LOw8POLt7wPn5hMBbIys1/8F/7zf4g9/RefHshqIQ2PoBmlZxeTnGtlRaThNN1MiLmiIsyJKULNuS+BFVXXN8/4DVyue3fuszGg2L+3dz8jTj6s0YWZapawHPTxHE3Vj11n9Fo+Xws58+4+GDE7rdDtv1hlbL5P7DhyRxyMWbKc9f33J81KMURbIs4t6dI5K0RXd4xJMXbzg/f0OSJhRpwf5eC6qS/eE+R0d9Go7BcrlhtVoiSSLLhcdX2VPqOqcsv+UDREVesJpNWa6mzJfXHJ30kU8kfs35AWkSc3l9zmbrEwYxt9cJ49ESVXHY+3pDVYVIckVdi/zJJ8/QNRFFtjg5PUOSc5IkwLF1Wq7CZjUm8AuiuERVdRbzKSdHBhQr8ixDUSzyKuPNxQvitEdeZjsEdlLxK7/yfapSokIiK1PUssA0dbI8wfN2oqjj6ZwPP35IEEqMbmf4XsqgN+DBgyNct0aSUmajBUfH+zSbDURJRJAkur2a6WxFXIt07+xTI7O338E0TRqdW+48/JiP7t+l023z6fQJt9sl9bxG1pa8fPlyR8eRFYpU5aA/xNZLJpMlzYbAYrHl+fM57U6b3/jRD0ijK2RbYxtsuXt6hERB4C3xohChFPno/j2apsJ8EzBwG+y3e1yMJniFT5JFqJbMex+c8Op6QpKVHJ/uURQVr6/WKGaTWvDIs4JUEXj69AZFV0jzitvVmu0mwXZ0VtMQsd9gMl6hGwamXiIgIUoOqqYjiTIlNdPplpubBYeCwne+95CO2+DNiylpltLp9AiaBYcHR0iKwmw2Io8LlqHHfq2xWMyZT2e4zWOCKOb89S2tpoMkVVxeXvDo0Rn//j/6W/z+73zJV19cIIkisiRzeT1B0xUO95sM+m287ZY0L5BEmf7AZnjQwzJlkizj9nZOs+XieRFXVwvC51cslj6u02C93j2CtlpNTLfNZ589JStl6qpCVWSiMGGxDFjMVuh6g5M7p3R6GT/+yZesVh6KIiGJAhevb3nw+AyjkbCYLzE0CdfpsVisyfOau/fuItQxJ6c9/jv/8Ic8f3aJae7ObbWbrJYe8+mEPPtrPA78G7G6YnF7wc18THugYB+1ebq+IPJzJHWnPHM7WjKbbvj0Z1e026fsD09J4goEHVNSsUyZSBfw/SUff++ITlflx3/8GXFY8+gwZq95wct0zmrVxXirwVaXCaH3ijR8g6GLONaH6M4hcV6h6CoN3SRLMwbDJvP5NbJsMV5uuJ74OPqWQd+h4ejc3s64eLXAcQxGownPn1+zmIbEYUW3o+K2Nay3XXhJUvDJv3hOlkGnY2HYKlmakWYasgTTacjxqU6Rh3S6DVrtJs2mS7PZ5OuvbxgpazZ5yB1NZOvNOD7s0nQalMVOjXdPqeh4cwIEvNkCfyuBoLNcbfn8iycIdY4sK/hBztaHdx/0ubqd8vmLazRF44FoYKoGXbOmKiQUSeZ4f8hIUVmHBUlesliseXh3n7goefX8mr39Hn6Q8uM/ecpq8aezGi5hEROPNhiGiavrZGFMXELL0iH2uJjP6OwdIskRnd4RbnMfkZIo8ojiiL39EyLfowhjnvzsBa2mTZ6nfyZHliYxy/kUSVEo0wxTU3j1sysuno9I0gJFFugNWiiyzMWbW+rTPRbzNTfXY85fXPHg4SHf/eF9jo97fPKHT7i8GlGT8fDxCZ1Wg/HNhIal0HKb+HFJe6+N6eqEgc94tOTO3X0EQcAPY4qqwvMiJEHk8LCFACRxRqRFfP75S+IoYbr0kUSJ8/MbxqMZL19e4218Tu6ckmUFiqxweDjgxbM3FBUcn+wzXQQcJAWzxQrTkHH6A0RqZEkm8GN8PybPA8qs4vz8BlXa4enDOKWsKvYO+pycHvPmfPGN7vetCAKSCL09jebBgLKueTJ7ylpPmC5uUPSKy+sxr15OKHOJd9/5mEajgyypJEmCqu+mt+J4gyBIpKmMIJg8/WrMdlNy/2DNUV8kL0/o9RoMcwNvfUupy9S1SJb3qGsPS9/S67Vp7R0RJQkgYlo6aVagGwbbzZzl4gWvXk9IYpHrN0uOjzo4XoP337/PZpVzfr7geuSRphmG1ube3UM0XWO9rNh6Hv4mIssVVGWfPIuYz3KUTUXDbVJkBY/f79LtqyhqznK5IvQnrJ0lUOKHCQd7FvuSw5475L3eHb7+6iWSIPLky9f0+zu1409f3rBarXn84UNUUaCriHhxzdpPCcKYYcdGVmTOL8f84Y8TvE2fOAywzCaeF/BHP3vF99874P69Q168uuZnT17wve8+YnsRUtclilSz2sSIokpBgdtpM71dsvVC6jKn7Rqs1gF1JXD/0Snz0Zyr8xHHBwOW8zUVICka69UaP05ptFtYtkuz4dDpNPC9Oaf3Woi4bFYlV6+/It5uWc9XJN0WklBR5gWiICEK0HRM8jyn1R8y0xfIeo1mqcTRGsu1GQ47tDsNbm+mfP7TZ1xfzLDt3TTp1eWnzCbBbo+910Y2BURF4t337vLH/+JrbicBliZjGA5xnoMkYlg6RRHz4Uf3MGyDizcToiQnTVIOD3pUdU0YpkRhgkCJoip0ui2Wiw31bIuiK3z5+TnvvHMXTdOR1ZQ7d+9S5CU1NWcnHaaja7ZBxdXlLVGQcu/+AXVdURQ5myJHEEQMw0DTVL74/Clu02KzCnny/Jqm63B/2ESWJWxLRdNgPJ6zt//X2CL8N2GSKtEcGiyXHrPxjJe3VwgflITxhvXY4+p6yXKW0HBPODs74fBAJc1qqDtkWYVpWmy3IsvFksePH5HGKiIdjg8dBu0tbxYys6VAlfpocs0HdwVWgY4tvmTjr0k0gb2DuzjtOyzmay4ub1FUlXbXZTKa0+0NEYWCjecT+iFHRwP6fY3peMFksqHbbrBapdS1imu5iA0RyzQIgpgsTfA2EqIIbbeH0xwSRCmbtUeapTTNkrLwMR2TvT0Lw6y5vV4Rxwm+nxD6MbqqM769YeOtqR8LWOZuQOfwaI+LN5fkWYZYpahKQW3IuK0WcVzgWhpNPce1DRzb4fzyluubikGvw2S2Yq8voGsq0bZk0HGRZZnFoiarVBoNm3azQVEE2JbO43vHbPyXiJrCYbPDj3/ykqOjLlZe4K19bFMjTmExjWi5Oo/udjB7PQ5OBqxWa56/ukCigqpCNwyW6w1+mCLyCrE6xbHbCPUIbzslqxRsW2cySRAlEdM0MHST7SagrgpUTURBpC5zvPWG7uDgbYFXRBRqZFnh8GCILCu8fHHL6d2azSrg+s2INM6RJYGz/R5ff/GaJ1+94vh0n1oxOLh7iqrWZHnK4WGX1SwgCGK+eHKJokuIpozdNNlsYrq9HqPbJU+eXmEaKt2WiefFdHtNXNdkOlkDBS9fjZEkmR/88F0UXccwVCRUsqxks/JZLNaslgtsq8HN1YTRzQV1CWVWQFmyWW0Y304o8y79QZe8Fll6MQd7MpaiYlkOWVYyHA5574OELElZrT2iKOH6as5qtWE47HJ251teExBEAUkVCQOP7XZLmpX4vs/LlyOur5fcXAUcnzzi9OSMR487dHsViiwioXAz8oiiLbJU8p2P7+E2HF692mCaBmla4yVd1n5IVdeI+hGWrbEu9yjVCkmc4ZojBrpJVJzi+wIXFzf4YYZhity7f5eHj864vZ3y8uWMKIjJ84IwTDg82kNTdCRZZzZNKHKRhu0gCAJRFGOasPXXCMh0uibNZpM4TlFUAzUvabWa1EXIof5jNKtEcD9EUUTSFERZp9szgA1bP+S3fuePsEUNx7VIj0oqPySOEmRFZu/gmDyWePDwgDzNWR56XHzxmvViw3JV0TQVTvcUpCxAEkU23pbxdAOCzImqoig67z06YbmOWW0CkjThZuzx3r193nv3febzKbKk0Ovu8Wvf1xiHAS/fTHjw8JiW67JZeci1ylHPZUrAZJERbjOev1ry77z/PvuqyvRmyj+ffoKtGyiyhKpIyJJI0zZoWgapv+H69Uu+2HoM99tIaoObNzHj2yVJuMFQNKgFZBFUTcNxHERJ3A0f5Sm319e4rQ5lWVCW0O20EUWRNMmZTzy2vs90Mn8LTFHI0hSnYTIYNhnutWh2DcpaoOGI6IbK+asr0iiDOqPIEwRRJg1rHKdBVctkWcl8vkaUd3LuogDXNyvee+/+LniNp1RVgaob3DnbY7nweP70Ak0VmU0WDHoDlssll9djTEPl+dOX9LodJqM5L1+OMXSZw0EPQ1HRgJvLCWVRIiBw9/EHJNmMN28mDPpNHj0+pdvpIAgSd+/v8/yrl7y8vKKqKtodl/U6JI4z/CD5Rv/7VgSBOI4IgpgyK9AUBU1RKfKSzTImiVTu3/+Qew/uY5sSZbklL2wkWSYI5uhGiSjrxKGPqih4XoIkbHGEnKKoadRjfOEug9P7hGFMEESUxU6wspDfoeF4eIGAl9nYaoaARqdj0+m6SCKoikaeZVCCLIo0Gy6PHx/x6tUVZaHiOD0kFJpNBVmWCYOAQi4oC5FBfwiISJKAKOwKT8F2jSAIVFWGY2dYrQFxuCRax0yWcxRdwGmavHp9gyYJuA2LPM1oHXZJ0oLJdIHSFLm+uWG1jnn86IzTez1UTWI2X7HY+Bhdl9EmwTR1BEvj4vUEWbSQi4KTvslknbEJUuZLj+vxiiSsEeuC2XxOkRdsw4Q//mrEO/f2ERF4c7sTLkEqOLk7oJRqbLtNXZbE6y4txyaNQ8Ko5EG7ybNnF0QLj68/P+fdD+/htFx+9Te/y09//1PSrCQpQFdEbEOj27KJswp/PSPwtsiHbb766SsUUUYsC4RaRqgreq0mG69i7aeoWokkFQiitHOe+YLV6mYnv660SeIYQah3LeFRxOqNv6v+KwrtZgNdUdmsPHRDZrXeolkKk+kGUagoyhrbtsmCmCQO0TUV0zSJkoTVbL0TfKkLwiDh0TvHHB11EWqBPDOoqpQkg8025sOP7rLZBAgIJElCmuW0WhZHBwcE24jzixu225CDvT7rlcfkdopQg2OZbP2AeZ1i6TqDXo/ZdsvRySFCkfP6xVPiNMcPAqqy5MXT5zSbNmdnp8RpwevzEftHHXRd5eh4QL/f5+ZmShz/NfQE/k1YnuesFlNqSeHOw4fkmUU9sPh72nf53d/+nDwX6bYl+kMFxxGZz8f87NNzjo56mFpJnkpcXi0RRXU3gMRzurpIU9MoC59ma0AchfjbLb4fUtXQbHao9fuEWYnatrHqLjUev/53f400Dfnyi6/5oz+cIYoicVwSBCWO3eL40MX3I/r9DnVtMbqJURWZbrdPFIZg74ah6rqiLDKSNEHXdGRZxLRctluPIIhR5YjH3zshX3xBrghIGAw7fZrtnfy0IegM97ocnUz5e//gO0wux6w3a5bLiG4UEYcSZVUxm864uZxw5+4eURgjCCVVLfDgyEVyNOpCJryZYdcVZ2enuPsaXlTy5M2cipLpfMJsVvPgtIfrGCiKSpxk/OyrV3z1/IKP3zvFdTRKUqy2hdO2OKp7jK439FttWnVNs2HRuntAECfUlsLH7imaaqBbbV48fUOapNiORXfQZjNbve3TAMN0iNMEBA0QsC2d24tb8ryie7iHLKSstiFRGLDebBFFGcsUSPISpZZ28wZihWXILLcRVVUiChWSWJOlKXEUUJc5jqGSp7sx4jIvkESRp0/OOb1zQF2VhH7OzeWCGpF+v8N2PWNyMyOOc2xTJQh2GdKbFymiouC0dA6O+lxdzzBNnaooMTQVXde4vl3i+wmrVUhZFly8uUYUFebzNXlesFnvWBYIYOoqVxcTEj+jyHNM0yRNMm5utrhNlcHA5nYcYFsyy0VE39WZ39wSFQJVVXJ7NWa99mi3HdbrBFkSieOE7VZCVVVevRxh2xZFWZFuv+WZgGmZLFcrOoMDbLdNNb1lPPbYrAt+/TcfEUURthWwXvtMpjGvXt3iBwXDocvr0Yr3HtzlzqnMqzcT/uk//Sl39jWM+yJnnae8jv8OXhSR5SCKCoosU1UVDcdBUUWS6hFBEJLlMaKc8frFS8oqw27opGnFchlgGA36gyGKqGGoMJqtSeKS8WhFkatIcoimaUiihGkaSLJKmoRs/ZAkCSnyAH8rYzda6LpJFHp0m68oI4N1coze7HDcO2Z0c8N8coOmKThtl2bvkCj+Y5B0Hj28g9tcEZsFSQ7j0YY4Kki8GNPQqCuoqpoqKxCo2UQFuqrjWAZHd4/YbFKeXI0Zyge0tZTvHpq8Xm+piGl2j3n08D6O0+AP/vhLNFXD1Au2fsDryynNpkFalvzq3XeYTDb4forbcgjjgGK94WjfRZZiiirDdgw6+wdQq1xfzTFNhdNOh+vRggfvP2A5mjDouXR6Laqy4JPf/5zJZIqfFOiagiAKVGXBeFzRdh2SMCAKIqTaxnUNyjpBEGsMFaoiY7PZYeBsXcc2DSxDp+U2mEwmVGWJKsuIVDQsA0UWcV2XJCsR42Q3K1AW1KVAmVcIZY0iydxOF4xvV6iyRF5khGG8oyHpOqK8ewxZLjYgVDiWRqttUVUFTsOgui6J45TF3OPhwz1cx+DZ8zGOY2GbOromYygyk8mCzWo3Pm3IJqPpBlny6HWaNJwuZSGwmK+Jkww/gPHsNSf7HfY6Al4YI6jGbi1JSpKkBH6IKEg4tsLx6YBn5jXLpcf11QzHMXGb33L4SFFU7B2e0OnuEUc5hmGxGceUpUSv2+Ly9oJtGONtIwRBQFEMHj3qoZsioqjw+nLOoN8mS2v2hkNqucnr0WvWK5NVbXA7eUm7PaTZbFNTYxoqs8klfhhQlrs5a03XkMSIxJYRhJowDsmyBNMw6HYc7t495ebqlqoQWS1TZMlBkgTKtxLpsqyg6zuGXlnmBH5AnmdomoSuyfh+QBRnhFFIsHnJgR5yff2QWt1DEU0sS+f8/IbF0qfXbXBzMaVhX3HxH4755JNPISr4zsePGQ67KB0Jz9kwGJiUSYmk7YCWrWaTxC9IsghR17i9XfCDHw1JdZlYSPBW1/zqozZKHpO8nqCWEOQh/a6OZCi43TaqbtB0WyiqxmQ2ZxvHdPe73F5d89v/7MfYjo7jOsiyiC7J+MuY8vMX3My2qA0H/3pLb19m63nMJ2v29tvkesbDB0eUpYDw/inz+QZdV5lcjymzFMdU8JOMOEmo6wpNVVmsPOIwpKpKgiDF1HUsrcLQVJKswNR2ANqyFDANnbSoCYOYLM+ZzedsAx9BFEGSyZIEU1MQJIm6qinKil6vzYcfP6IqMz799A1pJjAebZEkg+V0iSLUuA2dbr/DzeWENK9YrDecHA0QRBiPZhwe9hiP5ryOUhqOhW541JXE4WEfQaiYzz2WS4/+oIvjZAh1RbTdEnkhtqLQdi2CMCdJMqpKoN1p0Wq6xEnONohZLNdomoqqqmRpgq5b/Mp37xLXGb/32dd0eh0+/vghP/vpFxiWBhXEQUKWluRZjmUaLOY+kiyjaN/yPoE0zfj6q3MMc0bD0bjOzpH0DD/0WG8ValFmOlny+tUN/a5DGhe02w2sholQC0wmG8q6Jokq3MYQBIkwv4MkvovvgySrzOZjNpsFsiLhbxeAimlZCAJYto0gCMRJzmKe4rglmr5L8Xv9PqKgYNoWbrtFnZeURYUg7qgmpmXRdJtkWY4kicRxRF1DWVWIkkSWxpR5RpYVxGlAFMdIcpPS/hGKfUBeLFkuY5yGShCHPHh4yGod0u30MCQdRVE4Ou4ghBB4Ic+enjO418KRFR69e8R8vEAQIY0zxldLqnzX2z487mG3G4zHS6hkaqWg3TMYjZfc23d4MlohtDv84L0jju93ef78GVezjDDN2N7ekCQpoiSQJBkLz8dpNXj29TlNV+fhuwKtToP1fM1Bx+H0sMlkE/PmfEWWJXzx+SsOj/ZYrzx8L+Ts4SkoFVWZk8Yxr1+O8T2fzWKDH+QURYEuK4iCgKap2I5FGCeURU4YZQiIFHlCGEUMBwOi+YKVF5AVJYIk46fZDsiZJwRBwHbqEScpuq7TMaxdP4Yqsw1j1n5ImpWomcxv/9Of8O53zsiKClBIM4nnz28xlYKTky79QR+z4UIpMp4ukA1YeSGj6ZyyzPHWAb1hizja/SxBKjEMnTAMWa89Dg4PmEx9xrczVksPx7EhK7m+XCCJMqatIssVi7WPrjvEScI2UKnKirLI0TUN0zSxHYsoDNGUmjRfM92EyLLIfLbi9PQIzTBAqHj07l2SKCUXUvwgpnp7gxNllc02/Ub/+1YEgSzN+c//sz+i4ZoADH/QYPP3V/xB+vt8qTqMVlM6D5rkZwWzbEOv1+JfCM8ZDju85BXuwwbTesEbZY4gREiiBEKFJO0quXmWsfEWpGlClmeIgojrtnf73orM3l6X5SqkKhN0A5ptnYZrIYoRV6ZPHKekSU7jRGe1XLP62wF+OCJPawRRRlMVBEEgSdMdCFQQSOKIncRiDrWIqqoEYUCaZjQaLi/aK660EVG8JclyXra6xP9eyrlyzXLuMbld0+910d6ROAz2WVwsoRbYej6GV3Onc0hR+Diuxs3NnJPDHk1b4+WzCZIqsVoFHJ10SaKQi4sVjWaHswca0/Nb4v0m41rEu1kgORa5UrK/59I9HNDraXiBz+tXl6SVxNVoysurCR99cJeWY3MyaDG58Ai3NYaiUlQC7U6Hx3dSLm8uCOPdPv6nP3nC8KCPtw2Zrb7g4Xv3aDoacRzR2+sgixKXlwucThsdERmo64IakBUZVRZYLhIatk23aSCREYUhr95cI0oSfpQSximj+YIoyQijiDhJ8X0fKRYRJAXDcklrFW8bc9hTORq2EcWa5TYlzSrSKGY2WVNXNXbDwnVNyiLD22yw2y0miwArFbmdrwnjlEfv3GM8npJEKb1+g06ngapqLFcBX359ydnpHrBF0xT8bczv//MvMDQJfxtxdTWnYRsYssxmHbM/aPPwZJ/xyuOz2S1pUtKwTcIwotVsUNcVUZSgaSqyJKNqGtsgouXcp5YV1nHJi1e3/PQnT9hsIlxXYT5bUeQVURbT+aHLr/zau3yclYRhyvOnl9/of9+KIBCFKctFQhaL1AgYX4s8Kh6BUDNezGkPOpy5+7x6+YbLl0uCtszZ6T3mrxWETZdltmW93lLVDt1emzQJMQyTNE0pgxxV1mnnLaLIQ5JtFss1obBGlGTuv3+P4InPntXi7I5LJRSkacbsqzVJuGW98ljOVwRByv37ZxRFhiBqtA2D5SoHRDRTR1VVxEghy3Z3hYbsosg1njdB020cR+duyyFXBGTRQYs0tpMpjt5HlHLqa5HclzEMHWcWs74UWV9H/EfHf5fphUcawVdfvSR9IGLbGvuHPaaTJYNeh+9/fI9Go8Xnn76gqGucpk0UZ+RJRrNtoo5XfPrTp3z44RH33j3i5tU5w6MWXUHg4EEf0dLwFWP3/P7eMZIk4HYNXj29ZuvnbLyENErY77eZLDyiJCeMIUlLRo7GYp3SaVo02238OKNhaaiKROhHfPTDR0RZhLddU+YKd446xHlNZEt89MPHqIrA5dM3hGHMwUGbeBsShCV1VaLpGo5j4eg1jtkmzmvW23AHmqlLsrxgtt4iiyKyoiLJFaZp4/ZNZFVjG+XUZUWW7xBlsiRjKDBo2wSFQC2KGLbJ4w/O2G5Tmi0LfxPw6rmM2XCQZJXJaIEsibTbDrajYQcm3V6D/l6LWgRJETg5GXBxMeX8fExd1VBX7B+0GY/mmKqMJovkScEyCTB1DV2ROTtwsQwFS3d254jgbX2SLCPNEkxDI4oy6hqcRoO6ronTmmWg8uDBQ6LiBeevF3ibgMU8RlNd4iin12tz1Dnmx8UzvMDnb//tX8P3NriOzH/6f/9X+9+3Igjous7HH73LZu1jGhaubqPeCKRZQkfpM//JlGQq0th0ue91OHYf0PW6SLJCHB0yn42xAx9B1GgUDkkcsFzOibwtpmHTbLYxTIUs32KaCULzANuSGN1OaFyoHJsP6NoWxtQkLVJ0SyB7lfL8yYibqwmdlk3fGfIg2Gc62/L6fILel6g3NY7doN1u7oQtgwjHcTFLExCoy4xe4lJvMk7UAQeKimAkCCiYmsnloiaLMuxmkzfnI7xxwsVijqloFLcqh6cHLH/b57PPX2NbLRruIeKBjazG5JXJ3oGKUCWIsshi5VMLKvfuH/Pm/Jb1OsZ0VJIyojdosLhdU64XdO4ZvMky7KaL3W8Rljm67BAXBZOrG9Ks5OzuMXcfPWI1iymzK5qmxuhmhueFSIrIO49OsE2D6WzN+ZsJay+i32qQlRUnB300TeLpiwt0WwW55PHdE9abLZtNwGix5eiwg2G1KSuLyzdXmK7Jwgt5cT6loanUiGiWS6NjoJCjKfIug5Nh0FHQNYVGw+bW8um1uiiyhGEaXNozJM3k7MG7uM02z549YzpbkecFcSYSpyWKolIWsH/U4fBswGy+YrbYYFsGiFAIJW7boNVxGIUJrY4Ba4FaqLEbGuF5jOXo1HVNq9vENDXSrOTu/UNuLqfMxitM20AUJe6eDMmiGE2ukGgxmgYUeU4ty4yWS8IioSjtt9eUURQFVVWTFyWCJNJsNlkulzx79gzXbdDvtPiDP3lGmraQ5YS2o1CIKpt1jO8nPHznGM3SUC2dLMvYbDb8k3/yXzLodzBV9Rv971sRBFrNJj/6lV9luVjR6w+4vHxDnpcQyfQGR+wf32e1WqGqKq5b7uTEo4gsL7BME7fhEob+bn83y3Y02yInTgLarQaKKuO6TaK4RlIK9vdqNKWixmAyiZDlFoIksfZWiFJFJcgs1xviJEHTZOaLgMUyIU0K4rQiSQS2fsTWSzF1C38bYPR0DF0lLzLW64yyLOj3O7RMi5PTNvv7Nlke7QqHVYVYebR6FaLokBcqgR9wdNQj9EviuKTRbCOJOlcXCYbWptPqUdegtEWa7Yj1i4CGbeA0Wjx/MaOqoOk2UBWD7mZLXcKXX1zQbFuIQH+/zcOHB9iOiK4tUF0by7aZTCa4zQZlUaLqClUNV29uONjfp0xqmo5F09LIsoLRfEMulCjGKZWU0x8Y3I4lNuuILM3ZhiGuY9EwVXoti5CCjbcbZ/3wO4+5vrjh9esbLi4mWIZKnGxZzdcM9vrEaUmVZIhpTpoW9PdO6XSaLOcTmq0OaZJgqBWL6RhZkbEMAV3TaLsuVRlj6hKWLtG0VaSohqIgjpK3/y8uZS1T1CplGeGYOq6tIQgC69WGfr9LVcFivqXZtGk1bMY3C54+Oafd3iHNy0pguQlothskaUKUJMynKwbDHoqiUFEzGLRwHIPA3/2eu902UgnrzRTXhZP9Nte3SxqWjuXISJJIklbIkohQCThug7KCKEmI44RGQ+XocEAQpkRRyKxMUWSB4h2HhiXz0Qf7nI99DMciDBM0TaHT7ZGRvx1AkvB9n8QxsS3tG/3vWxEEJEli2O1BVuBv1lSVSKvTQ1J9ZNVEEARUzUBJMrptF123GI2uSdMc4/Bkh6q2XQxDZz7bKQhJkoimqjSbLoJsgKDgOF3iuGC5WDGbrlitQgTRYu+gYD6f0Ow4SJLExZsR67WPopncf9jj6s2G+XzLeLpC11WKXGQ8iTCMJqIEtmNR1iXb7QZZVlE0gzDwCQyR3pmGaeYk8YIwCjDt3VbV1e2CMKp4/PiU0WhJTU2z6XByKlLmIut1QqPRwrIcwtAnL0pUVSEsI7xlyJHW2WkprnyWyw2X5zPqSqTXc2nb+m4/epGiSSp5WaIfWLT2hszCkMG9u+SUSEqJqGjEcYmsgmWbmLZIGERcv7lgu5phqDKWZSPLGSd7MFms+eQPntBqOnTbLrZu0jps0nQNvn7+hqvbW8Kswb07Pa4nK5YLn9/955+z3WacHfW4d+eQFy+umM+2XF+tsVSR5WRBlVdMRgs0QcALMiRnSrPdxGoNaHS6lHWNbZkEScVmOablWDimwZ3DIUkWk6QRliZh6irJdIlYZGiyTF3VNGwLUxepgUqA7rBD72iPxrDHYh28bVaDfq+JYUhcX89pdxw0WSb0Szq9BlZDI88LEGp6Q5c0SWg0mmRJjmXaJElClMYcHg8xDY35zON6tKZl6uS1RFQVnLYtbEdnsw6ZLQMWq5Ba0MnzkroWME0bRVFwipyijtnbN1HEJr1OzXyxJokDyqJgs624d2eAbloo+oKffv2GWoQ4rQmjHKOh4jZdPvrOB1xeXJNlGWn2LScQiaLEYnLD+HI3PbX0MwRpd/fxNhvKskAQRGzTJvADlvM5u+YSm7rySdISSVFQZImzszPGoyt8P+D0zjt0+gc71l64pddT2dvbw3QO2D/acnM1QtVMGg2L9XqDpunEccRi5qMrCposEycFjmshKwolJbYlcX25RJYM9gY9DMNA1w0EUSTLMgzTZjIZoSkKp6cnPHxsEUcLkrxkufZZbQJ0TSLJUobDA8ajJU++fL3rKKRms8npdQZo6hpF2e0OtFst5qs1hycHVPd1rP0mD5sHiIJBHMf8+LNnpHlOWSo8ev8Oji3hZymiLpGlCfEmYbFeU6s615cThLokSgPejKZEUU5Y5HTaDV5f3e62GeMIU9VIhJijU5MkrZDeypodHreIygrd1jEcHU2XMXWdiprD0x55WeAVARfznNHCo5BlsrLg2YtX6JbM2dkBnW3IH/7ep1zfLrlz0KOjiYRJzSrc4OgGqq0y28w4yI5QFJmUBN0wWXhLtnmGlyeolURZl8iiiK7bVACCRL/fQvcBoaDbM7iczSjFnCDNkMQaw1E5++gMyTDYhhFu1+Ds7A5Xlwvm8wilEBAUiTBL0V2dOCgZz7fIfk5ZlWRZge3q6KqI3TZ5/vSCZ6+vMXQFw1S5nc0RBYn1JkasBZ5/dYmiihyfOFz5a6JtxnoR4nkJRQlFmSJIMmVZMl5NuXt2SFUq6IqGZLRwG00kAfwkIK9E8irhZ1+/xLZhs4145/09Ts9aPDuf8dlXT0h/9hmNjkn2P8pxWy73NJvf/91PEAXjG/3vWxEEyjLH387ouioZGrUh02i4nJ+/pshLJLFmNB4ThruiUK/dAgQkTaPhWhiGiO/nKEqDwWCAv91gN3oYpokkyaiaxGAoI4gBFTWzeUCW52hWg6rMMW0Lw1TwthFlUUIl0nQdoKYWYLsOaHc1krwm9CMMw6TTHtBsdWh3doDK0eiWqsoJAp+yrDF1nbzcdQ2WVcWLVxMgRZYE1usKQRDIswXeKkHVJPb6fcI4RxJl0rTYqSdnMZlU0201yBsijh0QrXL+i+aP+e32T6nrisqpmfxHC6gg3KZM2zNsRyM/LoijnCQpiMIY09b5P+n/D6J3E+I4xbR0HFsnjBIMQ8d1bWRZIgjOd3oAcUJ8P6fXsUiThCKpqGuBghpRlRClDWV+Qx7nJGmGQEW75WLYBmGScJmlVEAUpSAIvPCv+LTxgmG7g/qbGtdnE5I45ZWeke/nXE6WlP99lVkS4/sLagFWQx/TNFE1DeqKqqowTJsiCXm9vUVaiERJDEg03Ra9yOcPHn+J1/cR2DVPpb8BgbnB0BVEoSZKU173FkiySF5WSA9Enu+12d4LqWqZp0WOaao7zuHYx1uFpGlGmqaIskicpLTaLpIsci2vqP5Ozc31DGrQVAVZkSmqXd+GJIrIsrqr9KsBjqsi1CLrVYAo7rIUWZao6gxFlgnSmCfKS6p6VydbtwLKqqDIMtIkIU1TDF3HskyWvYCqyPmv6k8pBzXyd1XOL0ekaYaqKxy96PPp7ddUFezvtdDVb/njQFEm9PZ7BL7IYr6hFmVuR7dMJ9esVxuiOEKRVYJwS1FUrFYrDEOnP2gyX+z2fW2rgW2LGEbI3sGQIEzI0oJe1yTLVwSBT1GYqJpCFHtcXF4SRRv6gy4fffQOV1e3PHnyhrPTO7huC0HIUdQcP0gwHQNRhNlsSVmK9AcdNNVguZwThj5VtWvTDMOUTrdPw22hqwqSIO4GfWSDuqgJk4x+3yUqYopCoAhj/DDi5jbi+csNhtZmODik3+8xn93i+x5lkUKZ0OopODY8+2eXfGid7gpjt1MGww4t10YWBJ5+9oI7Zz2CKEFRJFTN5snTC/ytTyUIlLVELe4ETG3H5PG7R4iiRL/XwTQVmq7DahOjKCpFnHH+fMSjd/aJgxWXX41ZewmCtoO8aJqOphhoiJxfXNGwZO6cHYKqElcZ3T2X65sFT76+YLDX4/pySpaXWHsmH3z4kOF1g6oqEEuRB8fHNF5fMb5ZkEQx0kpA12XOHhzT6/cxTJOaml53gGM7rMeXTEcXxGmG2JJQZY2qrGn8ROfBb/W5GQm0GjZBuGW5KZAVi+PDA4oiZbPd0mk1yKuMWobBQY/hXos8zzi7e8p0OqfbdTFNi4vnV/zJH3xNHETIskQhwGLl0Rv2ODndZzpfYtsm699PKLICy9CQpV3jk17vZPBtp0Ge5QgCNBoiZyctilJmMU8oshJJFJEUhSSOqWrIi3TXzNTtc3B0zPnrV4iCRJqGCMDe8ID9wQBZEVAkGAy6eMEKyawYXA+5vJ5gWSoPHhwSuBFxlNFsOjgN8xv971sRBPI84+sX5+j6HgU68/mU6fSWyXhEGMaoiooqlYiArqiIIvhBRG/Y4upqiSxZ7O21ODpRsa239JpNSZZJNJyY1xdL1psdvciqRWo0up0WF9sthmZw/vqar796xc3VhDiUEeoa27ZI0hBByhEFgeF+C13VWS4j0rSiKApqagJ/Q7M15PjkLkWREoURmmYwHLqcntoE4TmSuBuHrSUJQbIoihR/m+FvQ6II0ljDbXRotXqEgc/X8xnNZoM0z9l4Hrd5gvSmZLUZ0Os3MQyN1y9v+PrrG9xmi40Q0es4/PBvv0eeJcTjCsPQOTzaQ9EEfvrpK5KkJPDTXZZi65TVTuDz/Q9OeefxI7768mt+9ukLNpuATtvFNHTGszmqIeI6Gkldo1sakqzgeRGdoYFQqbx5c8vBoMU7d/t8fTnHMnU0UyHaxgSbmCwpKLKCO3f3WczX+FufMPA4uzck8LcsZgnPLkbUWULo+0RhjKapdFoNNEmgLjKKXAZR2jVhlTVxAaWiE8c587WPY2QIovS2DyPiwckhmmZwcZ2SpQF5XvPF05cYmky7YRFtA6IkotlzMc3dBGEYpWw9D1EqESSJLEvZrNcoSo3cMCgrgcALoBZIg4QszWi3GoxuF5iWwSbxdlLkuoIqyxiGiW3bVFWJrCgUeY7nJVzdrtk/GuKHIZKgIFBSZyV5nmOZJlmWUWQlURSRpin7+0Nub65YrxcI7LQNjo+Oabdbb/teBETR4PXLVwiSQLvt0mzaZFnByxdXZFnJweEejtP6Rv/7VgSBuhYYTQOajZggCNlsViwXS7KswnVbqJKMIu3Gh9tug/FihaSqBEFCVclotobr6AiEzBcr8gJsW2e7jbm+idisRcJQptlUmE1GiGLMe+/1+PC9O3z51RO+/PwF5+c3uG4Tx1IQqXGbNmVZs94saDRN1p6PYTpYFoThhu3Wp9926fYkakUjy1N8b4NlOzQaNrbtEIc+sqyzDWPCOMcwDYJtTppIzKYiWWohiCq9no0oy8wXc+azEXmW0e0OiOMQSRYRqGm1HU6Oh8zmS7x1SBiWvPvuHV6/usZxbIS6RBk0uHwzQ5FlvDDjw24L399gGAoX5zPyCtyWzf2He8RxwdmdPQyt5vnTFziOTRhGpGnB61c3fPd79xnsu1xdTxjs9ejcOaQ/bHJ7PkeY+aiCxGK9wbF0dEOh27Y4Y3en3C43jJ57JHlJXVSsFlsEEaBC1WRm8yWWLSHJCv52TriNEbICVRbwyhpVrOj2+jx48IgkS/CjhKos8NYLVssFZV2hGg3SZcB0taTd0Gm7DopioJUllu2w9hIUSed4b0CSVby+maFIBoJQo8giiiTieQGKImEaGrraRJYFZEWjYVskacbZw33e+84dxlcLXjybsPICOu0mnXaTOIiRFJntJsDQFAp7N/yzGxSzKKtd16imKZR5jabKqKpEksREQUJRViBW1FVFXtTouoxlW0CNZVqIkkBd1xwd3yXwfQxVZrHa4m2WvH71lHV3SLPVYbNZIog1vc4QQaqxipCPvveAJEm4vpxwczUl8ELW62+50GhRCrjuHlvfI/AD1usVYRQjSQp5nkJRoDdsTF2j127ipzl5VUItYOg6zaaNY6c8efqc29EaUVAYDhoslgFxLEDdQxRtbq7PqeuS/YMmklzi+XPqIsZbTJlPPRqNFh991GN/b4C3LdD0Hp9/mnJ+sSCKA6xGxPXlimG/x6OHe+w15wycMV9cuCSRQrNpAPVuzzcvuLxc0uxoXN9E5LnMYh6x2cQUuczBwQOiIKCqMvpdm6ubEePRDVkSctKLmCwSikqhRqTbbfKP/tGPGAxtfuefr/E8+Pf/g7+PaSr8J//J/5PFbEsa7frj4yhhtPI4PB7w6WdfEkYJN9cr0iSnv9flu99/yMbz2ax95tMNw55LEGxIcxXDdjBtkcGgiSKrfPi9fT753Z+xf9CnECUERefguMXoYoqiadh2QqczYL9psd5uWa13Q15CVaAKBb2OQ56UrFYBewcdVE2k2XbJ84SnX18hSSJZnFPlBeuVT1VUFIgMe236wx5ZUSNIGrpWE8URceSj6taOcSWopGlJjUhe1CiaznIxZzEfMbq+Ic5qbF1BUzU0WeDB6T5JlrPebIhUCdvSqbKM2c2UOIkYDDv4QUqWZbRaJe1Ok8ODFnGY8PSrKxRVZjDscnzvkCrfzQCMJgvSKCYrSvb3W1xfz6mqnDwX0HWdVmeHWV/OQxRVo91xkZUGsqIiy6BICmVRkhcpsiSTJDFxHKOpGobpkCQx0+mIu3fvspiOWC6X6LqNt11xNZrsAkld0mxadLttTFPHbFp8/rMnb5WIdgNSvZ5N6K+/0f+EHW/0F2uCIMyBEPhmIbS/udbll+v6m2b/tq7tpK7r/5rO2LciCAAIgvCTuq6/94u+jv9f2y/X9TfP/m1e27/KxF/0BfzSfmm/tF+s/TII/NJ+af9/bt+mIPB/+UVfwH9L9st1/c2zf5vX9l+zb01N4Jf2S/ul/WLs25QJ/NJ+ab+0X4D9woOAIAj/UBCE54IgvBIE4R//oq/nL2uCIPzfBEGYCYLw1c+91hYE4b8SBOHl28+tn/ve//LtWp8LgvDv/GKu+r/ZBEE4EgThdwRBeCoIwteCIPzP377+N3ptgiDogiD8iSAIn79d1//m7et/o9f117K6rn9hH4AEvAbuACrwOfDOL/Ka/gpr+HXgY+Crn3vtfwf847fH/xj43749fuftGjXg7O3apV/0Gr5hXXvAx2+PHeDF2+v/G702dq1G9ttjBfhj4Ff+pq/rr/Pxi84EfgC8quv6/9PO+btkFcVh/PMQKkGDGBWhgg5uEbU4NTqUi41uDv0D7oJ/Qv9Bg4PkUqBrBOJYoBKBRWmD4ksOETVlxONwj3AJecX3FY7nvd8PHO45zz3D97lwn3N/cfdsHwMrwEzmmi6E7Q3gx3/yDHD6M6cl4GlNX7H9x/Y34CvVMbhy2G7Z3kz938AOMEzh3lxx+g1tX2qmcF/dkDsEhoH92vggaaVzx3YLqpMJuJ30Iv1KGgMeUq2axXuTdE3SNnAEvLHdE746JXcI6Aytl19XFOdX0g3gFTBv+1e7qWdoV9Kb7X+2HwAjwKSke22mF+OrU3KHwAEwWhuPAIeZarlMvku6C5C2R0kvyq+kPqoAWLb9Osk94Q3A9k9gHXhMD/m6KLlD4D0wIWlcUj8wC6xlrukyWAPmUn8OWK3ps5IGJI0DE8C7DPWdiyQBL4Ad289ru4r2JumWpMHUvw5MAZ8o3FdX5H4yCUxTPXneBRZy19NB/S+BFvCXatV4BtwE3gJf0naoNn8hef0MPMldfxtfj6guez8A26lNl+4NuA9sJV8fgcWkF+2rmxZfDAZBw8l9OxAEQWYiBIKg4UQIBEHDiRAIgoYTIRAEDSdCIAgaToRAEDScCIEgaDgnGwJW/KMMhQoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "l = np.array([[4,4],[132,16],[260,10],\n",
    "              [2,137],[132,146],[270,140],\n",
    "              [5,267],[139,276],[270,270]])\n",
    "img = plt.imread('puffin.jpg')/255.\n",
    "img = skimage.transform.resize(img, (400, 400))\n",
    "for i, start in enumerate(l):\n",
    "    end = start + 120\n",
    "    plt.imsave('crop{}.png'.format(i), \n",
    "               img[start[0]:end[0],start[1]:end[1]])\n",
    "    rr, cc = rectangle_perimeter(start, end=end, shape=img.shape)\n",
    "    img[rr, cc] = np.array([0,1,0])\n",
    "    plt.imshow(img)\n",
    "plt.imsave('puffin-cropped.png', img)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f8dfbbcf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(400, 400, 3)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "img.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b527839a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

